A Modeling Framework for Schedulability Analysis of Distributed Avionics Systems

This paper presents a modeling framework for schedulability analysis of distributed integrated modular avionics (DIMA) systems that consist of spatially distributed ARINC-653 modules connected by a unified AFDX network. We model a DIMA system as a set of stopwatch automata (SWA) in UPPAAL to analyze its schedulability by classical model checking (MC) and statistical model checking (SMC). The framework has been designed to enable three types of analysis: global SMC, global MC, and compositional MC. This allows an effective methodology including (1) quick schedulability falsification using global SMC analysis, (2) direct schedulability proofs using global MC analysis in simple cases, and (3) strict schedulability proofs using compositional MC analysis for larger state space. The framework is applied to the analysis of a concrete DIMA system.

==> anc/IMASched.xml <==
<?xml version="1.0" encoding="utf-8"?>
<!DOCTYPE nta PUBLIC '-//Uppaal Team//DTD Flat System 1.1//EN' 'http://www.it.uu.se/research/group/darts/uppaal/flat-1_2.dtd'>
<nta>
	<declaration>/* Global declarations */
/* Time */
const int[0, 200000] MaxTime = 200000;
typedef int[0, MaxTime] time_t;

const int INFINITY = 0;    // Infinite time constant
const int INVAL = 0;    // Invalid time constant

const time_t MajorFrame = 25000;    // Major Time Frame in μs

clock t;    // Global clock

bool error = false;

/* Resource */
const int Resources = 26;                 // Number of resources
typedef int[0,Resources - 1] rid_t;

const int CPUs = 3;    // Number of CPU
const int RQs = 5;    // Number of RQ
const int MUXs = 3;    // Number of MUX
const int MSGs = 4;    // Number of MSG
const int PORTs = 11;    // Number of PORT

// Resource constants
const rid_t NONE = 0;
// CPU resource
const rid_t CPU = 0;
const rid_t CPU1 = CPU;
const rid_t CPU2 = CPU + 1;
const rid_t CPU3 = CPU + 2;
// RQ resource
const rid_t CPU_RQ = CPUs;
const rid_t CPU1_Q1 = CPU_RQ;
const rid_t CPU1_Q2 = CPU_RQ + 1;
const rid_t CPU2_Q1 = CPU_RQ + 2;
const rid_t CPU2_Q2 = CPU_RQ + 3;
const rid_t CPU3_Q1 = CPU_RQ + 4;
// Mutex resource
const rid_t MUX = CPUs + RQs;
const rid_t MUX1 = MUX;
const rid_t MUX2 = MUX + 1;
const rid_t MUX3 = MUX + 2;
// Message resource
const rid_t MSG = CPUs + RQs + MUXs;
const rid_t MSG1 = MSG;
const rid_t MSG2 = MSG + 1;
const rid_t MSG3 = MSG + 2;
const rid_t MSG4 = MSG + 3;
// Port resource
const rid_t PORT = CPUs + RQs + MUXs + MSGs;
const rid_t PORT1_1Ss = PORT;
const rid_t PORT2_2Ss = PORT + 1;
const rid_t PORT3_1Ds = PORT + 2;
const rid_t PORT3_2Ds = PORT + 3;
const rid_t PORT3_3Dq = PORT + 4;
const rid_t PORT4_1Ds = PORT + 5;
const rid_t PORT4_3Sq = PORT + 6;
const rid_t PORT4_4Dq = PORT + 7;
const rid_t PORT5_1Ds = PORT + 8;
const rid_t PORT5_2Ds = PORT + 9;
const rid_t PORT5_4Sq = PORT + 10;

/* Partition */
const int Partitions = 5;    // Number of partitions
typedef int[0, Partitions - 1] pid_t;

// Constants of partition ID
const pid_t P1 = 0;
const pid_t P2 = 1;
const pid_t P3 = 2;
const pid_t P4 = 3;
const pid_t P5 = 4;

// Type of partition
typedef struct {
    rid_t cpu_id;
    rid_t rq_id;
    time_t period;
    int wind_num;
    int wind_idx;
} partition_t;

// Type of partition window
typedef struct {
    time_t offset;
    time_t duration;
} partition_window_t;

const int TotalWindowsNum = 5;    // Tatal number of partition windows within one major time frame
const partition_window_t partition_windows[TotalWindowsNum] = {
    // Partition 1
    {0, 5000},
    // Partition 2
    {5000, 5000},
    // Partition 3
    {10000, 5000},
    // Partition 4
    {15000, 5000},
    // Partition 5
    {20000, 5000}
};

// Partition list
const partition_t partition[Partitions] = {
    {CPU1, CPU1_Q1, 25000, 1, 0},
    {CPU1, CPU1_Q2, 25000, 1, 1},
    {CPU2, CPU2_Q1, 25000, 1, 2},
    {CPU3, CPU3_Q1, 25000, 1, 3},
    {CPU2, CPU2_Q2, 25000, 1, 4}
};

bool in_partition[pid_t];    // Flag set after entering current partition
bool perror[pid_t];    // Error flags for each partition

const int MaxLockLevel = MUXs;    // Maximal number of locks locked at the same time
int[0, MaxLockLevel] lock_level[Partitions];    // Preemption is disabled with corresponding LOCK_LEVEL &gt;= 0

/* Task */
const int Tasks = 22;    // Number of tasks
typedef int[0, Tasks - 1] tid_t;

const int MaxTasks = 5;    // Maximal Number of tasks in a partition

// Type code of task
typedef int tsktype_t;
const tsktype_t Periodic = 0;
const tsktype_t Sporadic = 1;

// Priority type of task
const int MaxPrio = 0;
const int MinPrio = 10;
typedef int[MaxPrio, MinPrio] prio_t;

// Command code of task operation
typedef int cmd_t;    // Type of command code
const cmd_t COMPUTE = 0;
const cmd_t LOCK = 1;
const cmd_t UNLOCK = 2;
const cmd_t DELAY = 3;
const cmd_t SEND = 4;
const cmd_t RECEIVE = 5;
const cmd_t END = 6;

// Type of task operation
typedef struct {
    cmd_t cmd;
    rid_t res;
    time_t bcet;
    time_t wcet;
} operation_t;

// Type of task
typedef struct {
    tsktype_t type;
    time_t initial_offset;
    time_t min_period;
    time_t max_period;
    time_t offset;
    time_t jitter;
    time_t deadline;
    pid_t pid;
    int prio;
    int pc_start;
} task_t;

// Operation table
const int OperationTableLength = 73;
const operation_t op[OperationTableLength] = {
    // Task11 (0-)
    {COMPUTE, CPU, 800, 1300},
    {COMPUTE, CPU, 100, 200},
    {END, NONE, 0, 0},
    // Task12 (3-)
    {COMPUTE, CPU, 200, 400},
    {SEND, MSG1, 0, 0},
    {END, NONE, 0, 0},
    // Task13 (6-)
    {COMPUTE, CPU, 2700, 4200},
    {END, NONE, 0, 0},
    // Task14 (8-)
    {LOCK, MUX1, 0, 0},
    {COMPUTE, CPU, 100, 200},
    {UNLOCK, MUX1, 0, 0},
    {END, NONE, 0, 0},
    // Task15 (12-)
    {COMPUTE, CPU, 600, 900},
    {LOCK, MUX1, 0, 0},
    {COMPUTE, CPU, 100, 200},
    {UNLOCK, MUX1, 0, 0},
    {END, NONE, 0, 0},
    // Task21 (17-)
    {COMPUTE, CPU, 1900, 3000},
    {END, NONE, 0, 0},
    // Task22 (19-)
    {COMPUTE, CPU, 700, 1100},
    {SEND, MSG2, 0, 0},
    {END, NONE, 0, 0},
    // Task23 (22-)
    {LOCK, MUX2, 0, 0},
    {COMPUTE, CPU, 100, 200},
    {UNLOCK, MUX2, 0, 0},
    {END, NONE, 0, 0},
    // Task24 (26-)
    {COMPUTE, CPU, 800, 1300},
    {LOCK, MUX2, 0, 0},
    {COMPUTE, CPU, 200, 300},
    {UNLOCK, MUX2, 0, 0},
    {END, NONE, 0, 0},
    // Task31 (31-)
    {RECEIVE, PORT3_1Ds, 0, 0},
    {COMPUTE, CPU, 500, 800},
    {END, NONE, 0, 0},
    // Task32 (34-)
    {RECEIVE, PORT3_2Ds, 0, 0},
    {COMPUTE, CPU, 700, 1100},
    {END, NONE, 0, 0},
    // Task33 (37-)
    {RECEIVE, PORT3_3Dq, 0, 0},
    {COMPUTE, CPU, 1000, 1600},
    {END, NONE, 0, 0},
    // Task34 (40-)
    {COMPUTE, CPU, 700, 1000},
    {COMPUTE, CPU, 100, 300},
    {END, NONE, 0, 0},
    // Task41 (43-)
    {COMPUTE, CPU, 700, 1200},
    {END, NONE, 0, 0},
    // Task42 (45-)
    {RECEIVE, PORT4_1Ds, 0, 0},
    {COMPUTE, CPU, 1200, 1900},
    {SEND, MSG3, 0, 0},
    {END, NONE, 0, 0},
    // Task43 (49-)
    {RECEIVE, PORT4_4Dq, 0, 0},
    {COMPUTE, CPU, 100, 200},
    {END, NONE, 0, 0},
    // Task44 (52-)
    {COMPUTE, CPU, 700, 1100},
    {END, NONE, 0, 0},
    // Task45 (54-)
    {COMPUTE, CPU, 3700, 5800},
    {END, NONE, 0, 0},
    // Task51 (56-)
    {RECEIVE, PORT5_1Ds, 0, 0},
    {COMPUTE, CPU, 700, 1100},
    {END, NONE, 0, 0},
    // Task52 (59-)
    {RECEIVE, PORT5_2Ds, 0, 0},
    {COMPUTE, CPU, 1200, 1900},
    {SEND, MSG4, 0, 0},
    {END, NONE, 0, 0},
    //Task53 (63-)
    {COMPUTE, CPU, 400, 600},
    {LOCK, MUX3, 0, 0},
    {COMPUTE, CPU, 200, 300},
    {UNLOCK, MUX3, 0, 0},
    {END, NONE, 0, 0},
    //Task54 (68-)
    {COMPUTE, CPU, 1400, 2200},
    {LOCK, MUX3, 0, 0},
    {COMPUTE, CPU, 100, 200},
    {UNLOCK, MUX3, 0, 0},
    {END, NONE, 0, 0}
};

// Task list
const task_t task[Tasks] = {
    // Task11
    {Periodic, 0, 25000, 25000, 2000, 0, 25000, P1, 2, 0},
    // Task12
    {Periodic, 0, 50000, 50000, 3000, 0, 50000, P1, 3, 3},
    // Task13
    {Periodic, 0, 50000, 50000, 3000, 0, 50000, P1, 4, 6},
    // Task14
    {Periodic, 0, 50000, 50000, 0, 0, 50000, P1, 5, 8},
    // Task15
    {Sporadic, 0, 120000, INFINITY, 0, 0, 120000, P1, 6, 12},
    // Task21
    {Periodic, 0, 50000, 50000, 0, 500, 50000, P2, 2, 17},
    // Task22
    {Periodic, 0, 50000, 50000, 2000, 0, 50000, P2, 3, 19},
    // Task23
    {Periodic, 0, 100000, 100000, 0, 0, 100000, P2, 4, 22},
    // Task24
    {Sporadic, 0, 100000, INFINITY, 10000, 0, 100000, P2, 5, 26},
    // Task31
    {Periodic, 0, 25000, 25000, 0, 500, 25000, P3, 2, 31},
    // Task32
    {Periodic, 0, 50000, 50000, 0, 0, 50000, P3, 3, 34},
    // Task33
    {Periodic, 50000, 50000, 50000, 0, 0, 50000, P3, 4, 37},
    // Task34
    {Sporadic, 0, 100000, INFINITY, 11000, 0, 100000, P3, 5, 40},
    // Task41
    {Periodic, 0, 25000, 25000, 3000, 200, 25000, P4, 2, 43},
    // Task42
    {Periodic, 0, 50000, 50000, 5000, 0, 50000, P4, 3, 45},
    // Task43
    {Periodic, 0, 50000, 50000, 25000, 0, 50000, P4, 4, 49},
    // Task44
    {Periodic, 0, 100000, 100000, 11000, 0, 100000, P4, 5, 52},
    // Task45
    {Periodic, 0, 200000, 200000, 13000, 0, 200000, P4, 6, 54},
    // Task51
    {Periodic, 0, 50000, 50000, 0, 300, 50000, P5, 1, 56},
    // Task52
    {Periodic, 0, 50000, 50000, 2000, 0, 50000, P5, 2, 59},
    //Task53
    {Periodic, 0, 200000, 200000, 0, 0, 200000, P5, 3, 63},
    //Task54
    {Sporadic, 0, 200000, INFINITY, 14000, 0, 200000, P5, 4, 68}
};

// Type of task queue
typedef struct {
  int[0, MaxTasks + 1] len;
  tid_t list[MaxTasks + 1];
} queue_t;

queue_t rq[CPUs + RQs + MUXs];    // Request queue of ready or blocked tasks

typedef int[0, 1] policy_t;    // Scheduling policy
const policy_t FIFO = 0;    // First in first out
const policy_t FP = 1;    // Fixed priority

// Resource status
typedef struct {
    int[0, 1] occupied;
    tid_t owner;
    int[0, MaxTasks] waiting;
} resstat_t;
resstat_t resstat[MUXs];

// Highest priority of all tasks that may lock a MUX
const prio_t Ceiling[MUXs] = {5, 4, 3};

// Partition ID of MUXs
const pid_t MuxPtn[MUXs] = {P1, P2, P5};

// Current priority of tasks
prio_t cprio[Tasks];

/* Ports */
// Type of port
typedef int[0, 1] pmode_t;
const pmode_t SAMPLING = 0;
const pmode_t QUEUING = 1;
typedef int[0, 1] dir_t;
const dir_t SRC = 0;
const dir_t DEST = 1;
typedef int[0, PORTs - 1] portid_t;
typedef struct {
    rid_t rid;
    pmode_t mode;
    dir_t dir;
    int max_nb;
    time_t refresh_rate;
} port_t;

// Port list
const port_t port[PORTs] = {
    {PORT1_1Ss, SAMPLING, SRC, 1, INVAL},
    {PORT2_2Ss, SAMPLING, SRC, 1, INVAL},
    {PORT3_1Ds, SAMPLING, DEST, 1, 50000},
    {PORT3_2Ds, SAMPLING, DEST, 1, 50000},
    {PORT3_3Dq, QUEUING, DEST, 1, INVAL},
    {PORT4_1Ds, SAMPLING, DEST, 1, 50000},
    {PORT4_3Sq, QUEUING, SRC, 1, INVAL},
    {PORT4_4Dq, QUEUING, DEST, 1, INVAL},
    {PORT5_1Ds, SAMPLING, DEST, 1, 50000},
    {PORT5_2Ds, SAMPLING, DEST, 1, 50000},
    {PORT5_4Sq, QUEUING, SRC, 1, INVAL}
};

clock port_clock[PORTs];    // Clocks used to check for the refresh rate of sampling ports

const int PortCnt = 1;    // Port count vlaue used to calculate the end-to-end delay

/* Virtual links and End systems*/
// Type of virtual link ID
const int VLs = 4;
typedef int[0, VLs - 1] vlid_t;

const vlid_t NVL = 0;
const vlid_t VL1 = 0;
const vlid_t VL2 = 1;
const vlid_t VL3 = 2;
const vlid_t VL4 = 3;

// Type of end system id
const int ESs = 3;
typedef int[0, ESs - 1] esid_t;

const esid_t ES1 = 0;
const esid_t ES2 = 1;
const esid_t ES3 = 2;

// Constants of FIFOs used by virtual links
const int FIFOs = 11;
typedef int[0, FIFOs] fifoid_t;

const fifoid_t NO_LINK = 0;
const fifoid_t FIFO_1t = 1;
const fifoid_t FIFO_1r_1 = 2;
const fifoid_t FIFO_1r_2 = 3;
const fifoid_t FIFO_1r_3 = 4;
const fifoid_t FIFO_2t = 5;
const fifoid_t FIFO_2r_1 = 6;
const fifoid_t FIFO_2r_2 = 7;
const fifoid_t FIFO_3t = 8;
const fifoid_t FIFO_3r_1 = 9;
const fifoid_t FIFO_4t = 10;
const fifoid_t FIFO_4r_1 = 11;

// Type of virtual link
typedef struct {
    time_t BAG;
    time_t TxDelay;
    esid_t es;
    fifoid_t src;
    fifoid_t dst[Partitions];
} vl_t;

const vl_t vlink[VLs] = {
    // VL 1
    {8000, 16, ES1, FIFO_1t, {NO_LINK, NO_LINK, FIFO_1r_1, FIFO_1r_2, FIFO_1r_3}},
    // VL 2
    {16000, 80, ES1, FIFO_2t, {NO_LINK, NO_LINK, FIFO_2r_1, NO_LINK, FIFO_2r_2}},
    // VL 3
    {32000, 40, ES2, FIFO_3t, {NO_LINK, NO_LINK, FIFO_3r_1, NO_LINK, NO_LINK}},
    // VL 4
    {32000, 16, ES3, FIFO_4t, {NO_LINK, NO_LINK, NO_LINK, FIFO_4r_1, NO_LINK}}
};

// Type of end systems
typedef struct {
    int tx_cnt;
    vlid_t tx_vl[VLs];
    int rx_cnt;
    vlid_t rx_vl[VLs];
} es_t;

const es_t es[ESs] = {
    // End system 1
    {2, {VL1, VL2, NVL, NVL}, 0, {NVL, NVL, NVL, NVL}},
    // End system 2
    {1, {VL3, NVL, NVL, NVL}, 4, {VL1, VL2, VL3, VL4}},
    // End system 3
    {1, {VL4, NVL, NVL, NVL}, 2, {VL1, VL4, NVL, NVL}}
};

time_t txjitter[ESs];    // The upper bound of the jitter for busy VLs in each end system

/* Message */
// Type of message
typedef struct {
    rid_t rid;
    time_t initial_offset;
    time_t min_period;
    time_t max_period;
    time_t offset;
    time_t jitter;
    rid_t port;
    //int buf_len;
    //int cnt_timeout;        // Limitation on the number of no message
} msg_t;

typedef int[0, MSGs - 1] msgid_t;    // Type of message id

// Message list
const msg_t msg[MSGs] = {
    {MSG1, 0, 50000, 50000, 3199, 701, PORT1_1Ss},
    {MSG2, 5000, 50000, 50000, 2699, 1901, PORT2_2Ss},
    {MSG3, 15000, 50000, 50000, 26199, 701, PORT4_3Sq},
    {MSG4, 20000, 50000, 50000, 3199, 701, PORT5_4Sq}
};

const int MaxMsg = 10;    // Upper bound of message buffer

// Type of message buffer
typedef struct {
    bool err;    // Error state of Messages
    int[0, PortCnt] cnt;    // Message counter used for latency calculation
    int[0, MaxMsg] buf;    // Message buffer
} msgbuf_t;

// Message buffers
msgbuf_t msgbuf[MSGs];
msgbuf_t portbuf[PORTs];
msgbuf_t fifo[FIFOs + 1];

bool msgErr = false;        // Error state of messages (Overflow or violation of refresh rates)

/* Channel */
broadcast chan enter_partition[pid_t];
broadcast chan exit_partition[pid_t];
broadcast chan ready[tid_t];
broadcast chan sched[tid_t];
broadcast chan stop[tid_t];
broadcast chan wakeup[rid_t];
broadcast chan release[pid_t];
broadcast chan ipinp, ipoutp;
broadcast chan vl[vlid_t];
broadcast chan pmsg[msgid_t];

/* Global functions */
void _enque(rid_t rid, tid_t tid, int start, policy_t policy){
    if(policy == FIFO)
        rq[rid].list[rq[rid].len++] = tid;
    if(policy == FP){
        tid_t tmp;
        rq[rid].list[rq[rid].len++] = tid;
        if (rq[rid].len &gt; 1){
            int i = rq[rid].len - 1;
            while(i &gt; start &amp;&amp; cprio[rq[rid].list[i]] &lt; cprio[rq[rid].list[i - 1]]){
                tmp = rq[rid].list[i - 1];
                rq[rid].list[i - 1] = rq[rid].list[i];
                rq[rid].list[i] = tmp;
                i--;
            }
        }
    }
}

void _deque(rid_t rid){
    int[1, Tasks] i;

    for(i = 1; i &lt; rq[rid].len; i++) {
      rq[rid].list[i - 1] = rq[rid].list[i];
    }

    rq[rid].list[rq[rid].len - 1] = 0;
    rq[rid].len--;
}

tid_t _front(rid_t rid){
    return rq[rid].list[0];
}

void sortQueue(rid_t rid, int start) {
    int[0, MaxTasks] i, j;
    tid_t target;

    for(i = start + 1; i &lt; rq[rid].len; i++) {
        j = i;
        target = rq[rid].list[i];
        while(j &gt; start &amp;&amp; cprio[target] &lt; cprio[rq[rid].list[j -1]]) {
            rq[rid].list[j] = rq[rid].list[j -1];
            j--;
        }
        rq[rid].list[j] = target;
    }
}

int muxid(rid_t rid) { return (rid - MUX); }
rid_t mux2rid(int[0, MUXs - 1] muxid) { return (muxid + MUX); }

msgid_t msgid(rid_t rid) { return (rid - MSG); }
bool _getMsgErr(rid_t rid) { return msgbuf[msgid(rid)].err; }
void _setMsgErr(rid_t rid) { msgbuf[msgid(rid)].err = true; }

portid_t portid(rid_t rid) { return (rid - PORT); }
rid_t txPort(rid_t rid) { return msg[msgid(rid)].port; }

bool _getPortErr(rid_t rid) { return portbuf[portid(rid)].err; }
void _setPortErr(rid_t rid) { portbuf[portid(rid)].err = true; }

void setError(pid_t pid) { error = true; perror[pid] = true; }</declaration>
	<template>
		<name>PartitionSupply</name>
		<parameter>pid_t pid</parameter>
		<declaration>clock x;

int[0, TotalWindowsNum] wind;

time_t windStart(int[0, TotalWindowsNum] win){
    if(win &lt; partition[pid].wind_num)
        return partition_windows[partition[pid].wind_idx + win].offset;
    else
        return MajorFrame + 1;
}

time_t windEnd(int[0, TotalWindowsNum - 1] win){
    return partition_windows[partition[pid].wind_idx + win].offset
                + partition_windows[partition[pid].wind_idx + win].duration;
}</declaration>
		<location id="id0" x="-255" y="-425">
			<name x="-265" y="-459">Init</name>
			<committed/>
		</location>
		<location id="id1" x="-255" y="-323">
			<name x="-265" y="-357">OutOfPartition</name>
			<label kind="invariant" x="-314" y="-306">x &lt;= windStart(wind)
&amp;&amp; x &lt;= MajorFrame</label>
		</location>
		<location id="id2" x="59" y="-323">
			<name x="49" y="-357">InPartition</name>
			<label kind="invariant" x="76" y="-340">x &lt;= windEnd(wind)
&amp;&amp; x &lt;= MajorFrame</label>
		</location>
		<init ref="id0"/>
		<transition>
			<source ref="id2"/>
			<target ref="id0"/>
			<label kind="guard" x="59" y="-425">x &gt;= MajorFrame</label>
			<label kind="synchronisation" x="59" y="-408">exit_partition[pid]!</label>
			<label kind="assignment" x="59" y="-391">in_partition[pid] = false,
x = 0, wind = 0</label>
			<nail x="59" y="-425"/>
		</transition>
		<transition>
			<source ref="id1"/>
			<target ref="id0"/>
			<label kind="guard" x="-382" y="-340">x &gt;= MajorFrame</label>
			<label kind="assignment" x="-382" y="-323">x = 0, wind = 0</label>
			<nail x="-399" y="-323"/>
			<nail x="-399" y="-425"/>
		</transition>
		<transition>
			<source ref="id2"/>
			<target ref="id1"/>
			<label kind="guard" x="-161" y="-273">x &gt;= windEnd(wind)
&amp;&amp; x &lt; MajorFrame</label>
			<label kind="synchronisation" x="-161" y="-239">exit_partition[pid]!</label>
			<label kind="assignment" x="-161" y="-222">in_partition[pid] = false, wind++</label>
			<nail x="59" y="-222"/>
			<nail x="-255" y="-222"/>
		</transition>
		<transition>
			<source ref="id1"/>
			<target ref="id2"/>
			<label kind="guard" x="-161" y="-340">x &gt;= windStart(wind)</label>
			<label kind="synchronisation" x="-161" y="-323">enter_partition[pid]!</label>
			<label kind="assignment" x="-161" y="-306">in_partition[pid] = true</label>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id2"/>
			<label kind="guard" x="-161" y="-408">x &gt;= windStart(wind)</label>
			<label kind="synchronisation" x="-161" y="-391">enter_partition[pid]!</label>
			<label kind="assignment" x="-161" y="-374">in_partition[pid] = true</label>
		</transition>
		<transition>
			<source ref="id0"/>
			<target ref="id1"/>
			<label kind="guard" x="-297" y="-391">x &lt; windStart(wind)</label>
		</transition>
	</template>
	<template>
		<name x="5" y="5">TaskScheduler</name>
		<parameter>pid_t pid</parameter>
		<declaration>tid_t running;    // Running task

void resetRunning() { running = 0; }

void enque(tid_t tid){
    _enque(partition[pid].rq_id, tid, 0, FP);
}

void deque(){
    _deque(partition[pid].rq_id);
}

tid_t front(){
    return _front(partition[pid].rq_id);
}

int[0, MaxTasks] rqLen() { return rq[partition[pid].rq_id].len; }

pid_t partition(tid_t tid) { return task[tid].pid; }</declaration>
		<location id="id3" x="-391" y="-476">
			<name x="-450" y="-501">NoTask</name>
		</location>
		<location id="id4" x="306" y="-323">
			<name x="296" y="-357">Release</name>
			<committed/>
		</location>
		<location id="id5" x="-391" y="-153">
			<name x="-476" y="-187">WaitPartition</name>
		</location>
		<location id="id6" x="-221" y="-153">
			<committed/>
		</location>
		<location id="id7" x="-51" y="-323">
			<name x="-61" y="-357">Preempt</name>
			<committed/>
		</location>
		<location id="id8" x="144" y="-153">
			<name x="136" y="-187">Occupied</name>
		</location>
		<location id="id9" x="144" y="-323">
			<name x="134" y="-357">Schedule</name>
			<committed/>
		</location>
		<location id="id10" x="144" y="-476">
			<name x="134" y="-510">Idle</name>
		</location>
		<init ref="id3"/>
		<transition>
			<source ref="id3"/>
			<target ref="id5"/>
			<label kind="select" x="-391" y="-398">n:tid_t</label>
			<label kind="guard" x="-391" y="-382">partition(n) == pid</label>
			<label kind="synchronisation" x="-391" y="-365">ready[n]?</label>
			<label kind="assignment" x="-391" y="-348">enque(n)</label>
		</transition>
		<transition>
			<source ref="id3"/>
			<target ref="id10"/>
			<label kind="synchronisation" x="-178" y="-493">enter_partition[pid]?</label>
		</transition>
		<transition>
			<source ref="id10"/>
			<target ref="id3"/>
			<label kind="synchronisation" x="-178" y="-442">exit_partition[pid]?</label>
			<nail x="76" y="-425"/>
			<nail x="-331" y="-425"/>
		</transition>
		<transition>
			<source ref="id4"/>
			<target ref="id10"/>
			<label kind="guard" x="195" y="-493">rqLen() == 0</label>
			<nail x="306" y="-476"/>
		</transition>
		<transition>
			<source ref="id5"/>
			<target ref="id5"/>
			<label kind="select" x="-416" y="-127">n:tid_t</label>
			<label kind="guard" x="-416" y="-110">partition(n) == pid</label>
			<label kind="synchronisation" x="-416" y="-93">ready[n]?</label>
			<label kind="assignment" x="-416" y="-76">enque(n)</label>
			<nail x="-459" y="-59"/>
			<nail x="-323" y="-59"/>
		</transition>
		<transition>
			<source ref="id6"/>
			<target ref="id5"/>
			<label kind="synchronisation" x="-348" y="-170">stop[running]!</label>
			<label kind="assignment" x="-348" y="-153">resetRunning()</label>
		</transition>
		<transition>
			<source ref="id5"/>
			<target ref="id9"/>
			<label kind="synchronisation" x="-179" y="-400">enter_partition[pid]?</label>
			<nail x="-213" y="-383"/>
			<nail x="76" y="-382"/>
		</transition>
		<transition>
			<source ref="id8"/>
			<target ref="id6"/>
			<label kind="synchronisation" x="-178" y="-76">exit_partition[pid]?</label>
			<nail x="144" y="-59"/>
			<nail x="-221" y="-59"/>
		</transition>
		<transition>
			<source ref="id4"/>
			<target ref="id9"/>
			<label kind="guard" x="195" y="-340">rqLen() != 0</label>
		</transition>
		<transition>
			<source ref="id8"/>
			<target ref="id4"/>
			<label kind="synchronisation" x="195" y="-170">release[pid]?</label>
			<label kind="assignment" x="195" y="-153">deque(),
resetRunning()</label>
			<nail x="306" y="-153"/>
		</transition>
		<transition>
			<source ref="id8"/>
			<target ref="id7"/>
			<label kind="select" x="-8" y="-272">n:tid_t</label>
			<label kind="guard" x="-8" y="-255">partition(n) == pid</label>
			<label kind="synchronisation" x="-8" y="-238">ready[n]?</label>
			<label kind="assignment" x="-8" y="-221">enque(n)</label>
		</transition>
		<transition>
			<source ref="id7"/>
			<target ref="id8"/>
			<label kind="guard" x="-8" y="-170">running == front()</label>
			<nail x="-51" y="-153"/>
		</transition>
		<transition>
			<source ref="id7"/>
			<target ref="id9"/>
			<label kind="guard" x="-8" y="-340">running != front()</label>
			<label kind="synchronisation" x="-8" y="-323">stop[running]!</label>
			<label kind="assignment" x="-8" y="-306">resetRunning()</label>
		</transition>
		<transition>
			<source ref="id9"/>
			<target ref="id8"/>
			<label kind="synchronisation" x="144" y="-255">sched[front()]!</label>
			<label kind="assignment" x="144" y="-238">running = front()</label>
		</transition>
		<transition>
			<source ref="id10"/>
			<target ref="id9"/>
			<label kind="select" x="144" y="-451">n:tid_t</label>
			<label kind="guard" x="144" y="-434">partition(n) == pid</label>
			<label kind="synchronisation" x="144" y="-416">ready[n]?</label>
			<label kind="assignment" x="144" y="-399">enque(n)</label>
		</transition>
	</template>
	<template>
		<name>PeriodicTask</name>
		<parameter>tid_t tid</parameter>
		<declaration>clock x, curTime, exeTime;

int[0, OperationTableLength] pc;    // Program counter

rid_t blkRes;

bool isPeriodic() { return task[tid].type == Periodic; }
bool isSporadic() { return task[tid].type == Sporadic; }
pid_t pid() { return task[tid].pid; }
time_t initialOffset() { return task[tid].initial_offset; }
time_t minPeriod() { return task[tid].min_period; }
time_t maxPeriod() { return task[tid].max_period; }
time_t offset() { return task[tid].offset; }
time_t jitter() { return task[tid].jitter; }
time_t deadline() { return task[tid].deadline; }
prio_t defPrio() { return task[tid].prio; }
int pcStart() { return task[tid].pc_start; }
//rid_t cpuID() { return partition[pid()].cpu_id; }
rid_t rqID() { return partition[pid()].rq_id; }
time_t pprd() { return partition[pid()].period; }

void enque(rid_t rid, tid_t id, int start, policy_t policy){
    _enque(rid, id, start, policy);
}

void deque(rid_t rid){
    _deque(rid);
}

tid_t front(rid_t rid){
    return _front(rid);
}

bool avail(rid_t rid) { return resstat[rid - MUX].occupied == 0; }
bool iswaiting(rid_t rid) { return resstat[rid - MUX].waiting &gt; 0; }

bool availCeil(rid_t rid) {
    int[0, MUXs] i;

    // Direct blocking
    if(!avail(rid))
        return false;

    // Ceiling blocking
    for(i = 0; i &lt; MUXs; i++)
        if(MuxPtn[i] == pid() &amp;&amp; resstat[i].occupied &amp;&amp; resstat[i].owner != tid &amp;&amp; Ceiling[i] &lt;= cprio[tid])
            return false;

    return true;
}

void lock(rid_t rid) {
    resstat[rid - MUX].occupied = 1;
    resstat[rid - MUX].owner = tid;
}

void unlock(rid_t rid) {
    resstat[rid - MUX].occupied = 0;
    resstat[rid - MUX].owner = 0;
}

rid_t waitCeil(rid_t rid) {
    tid_t blkTsk;    // The task who blocks me
    int[0, MUXs - 1] blkMux;    // The mux who blocks me

    if(!avail(rid)) {
        // Direct blocking
        blkTsk = resstat[muxid(rid)].owner;
        blkMux = muxid(rid);
    }else{
        // Ceiling blocking
        int[0, MUXs] i;
        for(i = 0; i &lt; MUXs; i++)
            if(MuxPtn[i] == pid() &amp;&amp; resstat[i].occupied &amp;&amp; resstat[i].owner != tid &amp;&amp; Ceiling[i] &lt;= cprio[tid]) {
                blkTsk = resstat[i].owner;
                blkMux = i;
            }
    }

    //Add to waiting queue
    resstat[blkMux].waiting++;
    enque(mux2rid(blkMux), tid, 0, FP);

    // Inherits priority
    if(cprio[blkTsk] &gt; cprio[tid]) {
        cprio[blkTsk] = cprio[tid];
        sortQueue(rqID(), 1);
    }

    return mux2rid(blkMux);
}

void signal(rid_t rid) {
    int[0, MUXs] i;

    // All tasks so far blocked on rid are resumed
    while(resstat[muxid(rid)].waiting &gt; 0) {
        enque(rqID(), front(rid), 1, FP);
        deque(rid);
        resstat[muxid(rid)].waiting--;
    }

    // Decrease priority
    cprio[tid] = defPrio();
    for(i = 0; i &lt; MUXs; i++)
        if(MuxPtn[i] == pid() &amp;&amp; resstat[i].occupied &amp;&amp; resstat[i].owner == tid &amp;&amp; resstat[i].waiting &amp;&amp; cprio[front(mux2rid(i))] &lt; cprio[tid])
            cprio[tid] = cprio[front(mux2rid(i))];
}

bool getMsgErr(rid_t rid) { return _getMsgErr(rid); }
bool getPortErr(rid_t rid) { return _getPortErr(rid); }
void setPortErr(rid_t rid) { _setPortErr(rid); msgErr = true; }
pmode_t portMode(rid_t rid) { return port[portid(rid)].mode; }
time_t refreshRate(rid_t rid) { return port[portid(rid)].refresh_rate; }

void rcvMsg(rid_t rid) {
    portid_t ptid = portid(rid);

    if(!getPortErr(rid))
        if(portMode(rid) == SAMPLING){
            //if(portbuf[ptid].buf != 1)
                //setPortErr(rid);
        }else{
            if(portbuf[ptid].buf &gt; 0)
                portbuf[ptid].buf--;
        }
}</declaration>
		<location id="id11" x="-10294" y="-11636">
			<committed/>
		</location>
		<location id="id12" x="-10286" y="-11831">
			<committed/>
		</location>
		<location id="id13" x="-11722" y="-11449">
			<name x="-11732" y="-11483">Signal</name>
			<committed/>
		</location>
		<location id="id14" x="-11526" y="-11321">
			<name x="-11536" y="-11355">Unlock</name>
			<committed/>
		</location>
		<location id="id15" x="-10388" y="-11831">
			<name x="-10398" y="-11865">MissDeadline1</name>
		</location>
		<location id="id16" x="-11118" y="-11440">
			<name x="-11128" y="-11474">MissDeadline2</name>
		</location>
		<location id="id17" x="-10388" y="-11440">
			<name x="-10398" y="-11474">MsgErr</name>
		</location>
		<location id="id18" x="-10481" y="-11636">
			<name x="-10491" y="-11670">Receiving</name>
			<committed/>
		</location>
		<location id="id19" x="-10388" y="-11177">
			<name x="-10398" y="-11211">Sending</name>
			<committed/>
		</location>
		<location id="id20" x="-11118" y="-11576">
			<name x="-11128" y="-11610">WaitDelay</name>
			<label kind="invariant" x="-11127" y="-11568">x &lt;= op[pc].wcet
&amp;&amp; curTime &lt;= deadline()</label>
		</location>
		<location id="id21" x="-11322" y="-11440">
			<name x="-11332" y="-11474">WaitResource</name>
			<label kind="invariant" x="-11332" y="-11423">curTime &lt;= deadline()</label>
		</location>
		<location id="id22" x="-10915" y="-11321">
			<name x="-10925" y="-11355">TryLock</name>
			<committed/>
		</location>
		<location id="id23" x="-11722" y="-11177">
			<name x="-11739" y="-11211">WaitNextRelease</name>
			<label kind="invariant" x="-11739" y="-11169">curTime &lt;= maxPeriod()</label>
		</location>
		<location id="id24" x="-10906" y="-12044">
			<name x="-10915" y="-12078">WaitForFirstWind</name>
		</location>
		<location id="id25" x="-10693" y="-11831">
			<name x="-10703" y="-11865">Running</name>
			<label kind="invariant" x="-10762" y="-11814">exeTime &lt;= op[pc].wcet
&amp;&amp; curTime &lt;= deadline()</label>
		</location>
		<location id="id26" x="-11722" y="-11882">
			<name x="-11748" y="-11916">WaitOffset</name>
			<label kind="invariant" x="-11748" y="-11865">x &lt;= offset()</label>
		</location>
		<location id="id27" x="-11118" y="-12044">
			<committed/>
		</location>
		<location id="id28" x="-11526" y="-11636">
			<name x="-11536" y="-11670">Ready</name>
			<label kind="invariant" x="-11536" y="-11619">exeTime' == 0
&amp;&amp; curTime &lt;= deadline()</label>
		</location>
		<location id="id29" x="-11518" y="-12044">
			<name x="-11528" y="-12078">WaitForPhase</name>
			<label kind="invariant" x="-11527" y="-12035">x &lt;= pprd() - initialOffset() % pprd()</label>
		</location>
		<location id="id30" x="-11722" y="-11636">
			<name x="-11747" y="-11670">WaitJitter</name>
			<label kind="invariant" x="-11756" y="-11627">x &lt;= jitter()</label>
		</location>
		<location id="id31" x="-11892" y="-12044">
			<name x="-11902" y="-12078">WaitInitialOffset</name>
			<label kind="invariant" x="-11900" y="-12010">x &lt;= initialOffset()</label>
		</location>
		<location id="id32" x="-10693" y="-11636">
			<name x="-10703" y="-11670">ReadOp</name>
			<committed/>
		</location>
		<location id="id33" x="-11722" y="-12044">
			<committed/>
		</location>
		<init ref="id31"/>
		<transition>
			<source ref="id14"/>
			<target ref="id28"/>
			<label kind="guard" x="-11526" y="-11457">!iswaiting(op[pc].res)
&amp;&amp; op[pc + 1].cmd != END</label>
			<label kind="synchronisation" x="-11526" y="-11423">release[pid()]!</label>
			<label kind="assignment" x="-11526" y="-11406">unlock(op[pc].res),
enque(rqID(), tid, 1, FP),
pc++</label>
		</transition>
		<transition>
			<source ref="id13"/>
			<target ref="id28"/>
			<label kind="guard" x="-11722" y="-11593">op[pc + 1].cmd != END</label>
			<label kind="synchronisation" x="-11722" y="-11576">release[pid()]!</label>
			<label kind="assignment" x="-11722" y="-11559">unlock(op[pc].res),
signal(op[pc].res),
enque(rqID(), tid, 1, FP),
pc++</label>
		</transition>
		<transition>
			<source ref="id11"/>
			<target ref="id32"/>
			<label kind="guard" x="-10651" y="-11772">portMode(op[pc].res) == SAMPLING &amp;&amp;
port_clock[portid(op[pc].res)] &lt;= refreshRate(op[pc].res)</label>
			<label kind="assignment" x="-10651" y="-11738">pc++</label>
			<nail x="-10294" y="-11755"/>
			<nail x="-10660" y="-11755"/>
		</transition>
		<transition>
			<source ref="id11"/>
			<target ref="id32"/>
			<label kind="guard" x="-10651" y="-11704">portMode(op[pc].res) == QUEUING</label>
			<label kind="assignment" x="-10651" y="-11687">pc++</label>
			<nail x="-10320" y="-11687"/>
			<nail x="-10660" y="-11687"/>
		</transition>
		<transition>
			<source ref="id11"/>
			<target ref="id17"/>
			<label kind="guard" x="-10430" y="-11610">portMode(op[pc].res) == SAMPLING
&amp;&amp; port_clock[portid(op[pc].res)]
&gt; refreshRate(op[pc].res)</label>
			<label kind="synchronisation" x="-10430" y="-11551">release[pid()]!</label>
			<label kind="assignment" x="-10430" y="-11534">setPortErr(op[pc].res),
setError(pid())</label>
			<nail x="-10293" y="-11491"/>
		</transition>
		<transition>
			<source ref="id12"/>
			<target ref="id15"/>
			<label kind="synchronisation" x="-10378" y="-11900">release[pid()]!</label>
			<nail x="-10311" y="-11882"/>
			<nail x="-10362" y="-11882"/>
		</transition>
		<transition>
			<source ref="id15"/>
			<target ref="id12"/>
			<label kind="synchronisation" x="-10371" y="-11831">sched[tid]?</label>
		</transition>
		<transition>
			<source ref="id19"/>
			<target ref="id17"/>
			<label kind="guard" x="-10447" y="-11330">getMsgErr(op[pc].res)</label>
			<label kind="synchronisation" x="-10447" y="-11313">release[pid()]!</label>
			<label kind="assignment" x="-10446" y="-11296">setError(pid())</label>
		</transition>
		<transition>
			<source ref="id13"/>
			<target ref="id23"/>
			<label kind="guard" x="-11841" y="-11347">op[pc + 1].cmd == END</label>
			<label kind="synchronisation" x="-11841" y="-11330">release[pid()]!</label>
			<label kind="assignment" x="-11841" y="-11313">unlock(op[pc].res),
signal(op[pc].res)</label>
		</transition>
		<transition>
			<source ref="id14"/>
			<target ref="id13"/>
			<label kind="guard" x="-11705" y="-11415">iswaiting(op[pc].res)</label>
			<label kind="synchronisation" x="-11705" y="-11398">wakeup[op[pc].res]!</label>
		</transition>
		<transition>
			<source ref="id14"/>
			<target ref="id23"/>
			<label kind="guard" x="-11705" y="-11288">!iswaiting(op[pc].res)
&amp;&amp; op[pc + 1].cmd == END</label>
			<label kind="synchronisation" x="-11705" y="-11253">release[pid()]!</label>
			<label kind="assignment" x="-11705" y="-11235">unlock(op[pc].res)</label>
		</transition>
		<transition>
			<source ref="id28"/>
			<target ref="id15"/>
			<label kind="guard" x="-11127" y="-11899">curTime &gt;= deadline()</label>
			<label kind="assignment" x="-11127" y="-11882">setError(pid())</label>
			<nail x="-11526" y="-11882"/>
			<nail x="-10388" y="-11882"/>
		</transition>
		<transition>
			<source ref="id25"/>
			<target ref="id15"/>
			<label kind="guard" x="-10609" y="-11848">curTime &gt;= deadline()</label>
			<label kind="synchronisation" x="-10609" y="-11831">release[pid()]!</label>
			<label kind="assignment" x="-10609" y="-11814">setError(pid())</label>
		</transition>
		<transition>
			<source ref="id21"/>
			<target ref="id16"/>
			<label kind="guard" x="-11288" y="-11457">curTime &gt;= deadline()</label>
			<label kind="assignment" x="-11289" y="-11440">setError(pid())</label>
		</transition>
		<transition>
			<source ref="id20"/>
			<target ref="id16"/>
			<label kind="guard" x="-11169" y="-11525">curTime &gt;= deadline()</label>
			<label kind="assignment" x="-11169" y="-11508">setError(pid())</label>
		</transition>
		<transition>
			<source ref="id18"/>
			<target ref="id17"/>
			<label kind="guard" x="-10592" y="-11610">getPortErr(op[pc].res)</label>
			<label kind="synchronisation" x="-10592" y="-11593">release[pid()]!</label>
			<label kind="assignment" x="-10591" y="-11577">setError(pid())</label>
			<nail x="-10481" y="-11491"/>
		</transition>
		<transition>
			<source ref="id32"/>
			<target ref="id14"/>
			<label kind="guard" x="-11169" y="-11270">op[pc].cmd == UNLOCK</label>
			<nail x="-10779" y="-11253"/>
			<nail x="-11526" y="-11253"/>
		</transition>
		<transition>
			<source ref="id18"/>
			<target ref="id11"/>
			<label kind="guard" x="-10464" y="-11653">!getPortErr(op[pc].res)</label>
		</transition>
		<transition>
			<source ref="id19"/>
			<target ref="id32"/>
			<label kind="guard" x="-10591" y="-11449">!getMsgErr(op[pc].res)</label>
			<label kind="assignment" x="-10591" y="-11432">pc++</label>
		</transition>
		<transition>
			<source ref="id32"/>
			<target ref="id18"/>
			<label kind="guard" x="-10660" y="-11653">op[pc].cmd == RECEIVE</label>
			<label kind="assignment" x="-10660" y="-11636">rcvMsg(op[pc].res)</label>
		</transition>
		<transition>
			<source ref="id32"/>
			<target ref="id19"/>
			<label kind="guard" x="-10583" y="-11194">op[pc].cmd == SEND</label>
			<label kind="synchronisation" x="-10583" y="-11177">pmsg[msgid(op[pc].res)]!</label>
			<nail x="-10600" y="-11177"/>
		</transition>
		<transition>
			<source ref="id20"/>
			<target ref="id28"/>
			<label kind="guard" x="-11288" y="-11610">x &gt;= op[pc].bcet</label>
			<label kind="synchronisation" x="-11288" y="-11593">ready[tid]!</label>
			<label kind="assignment" x="-11288" y="-11576">pc++, x = 0, exeTime = 0</label>
			<nail x="-11331" y="-11576"/>
		</transition>
		<transition>
			<source ref="id32"/>
			<target ref="id20"/>
			<label kind="guard" x="-10982" y="-11610">op[pc].cmd == DELAY</label>
			<label kind="synchronisation" x="-10982" y="-11593">release[pid()]!</label>
			<label kind="assignment" x="-10982" y="-11576">x = 0</label>
			<nail x="-10813" y="-11576"/>
		</transition>
		<transition>
			<source ref="id21"/>
			<target ref="id28"/>
			<label kind="synchronisation" x="-11475" y="-11551">wakeup[blkRes]?</label>
			<label kind="assignment" x="-11475" y="-11534">exeTime = 0,
blkRes = 0</label>
		</transition>
		<transition>
			<source ref="id22"/>
			<target ref="id32"/>
			<label kind="guard" x="-10982" y="-11517">availCeil(op[pc].res)</label>
			<label kind="assignment" x="-10982" y="-11500">lock(op[pc].res),
pc++</label>
			<nail x="-10915" y="-11449"/>
		</transition>
		<transition>
			<source ref="id22"/>
			<target ref="id21"/>
			<label kind="guard" x="-11169" y="-11372">!availCeil(op[pc].res)</label>
			<label kind="synchronisation" x="-11169" y="-11355">release[pid()]!</label>
			<label kind="assignment" x="-11169" y="-11338">blkRes = waitCeil(op[pc].res)</label>
			<nail x="-11322" y="-11321"/>
		</transition>
		<transition>
			<source ref="id32"/>
			<target ref="id22"/>
			<label kind="guard" x="-10889" y="-11449">op[pc].cmd == LOCK</label>
		</transition>
		<transition>
			<source ref="id25"/>
			<target ref="id28"/>
			<label kind="synchronisation" x="-11126" y="-11848">stop[tid]?</label>
			<nail x="-11314" y="-11831"/>
		</transition>
		<transition>
			<source ref="id23"/>
			<target ref="id26"/>
			<label kind="guard" x="-11892" y="-11593">curTime &gt;= minPeriod()</label>
			<label kind="assignment" x="-11892" y="-11576">pc = pcStart(),
x = 0, curTime = 0</label>
			<nail x="-11892" y="-11177"/>
			<nail x="-11892" y="-11738"/>
		</transition>
		<transition>
			<source ref="id32"/>
			<target ref="id23"/>
			<label kind="guard" x="-11169" y="-11194">op[pc].cmd == END</label>
			<label kind="synchronisation" x="-11169" y="-11177">release[pid()]!</label>
			<nail x="-10694" y="-11177"/>
		</transition>
		<transition>
			<source ref="id25"/>
			<target ref="id32"/>
			<label kind="guard" x="-11127" y="-11755">exeTime &gt;= op[pc].bcet</label>
			<label kind="assignment" x="-11127" y="-11738">exeTime = 0, pc++</label>
			<nail x="-10829" y="-11789"/>
			<nail x="-11127" y="-11789"/>
			<nail x="-11127" y="-11678"/>
			<nail x="-10829" y="-11678"/>
		</transition>
		<transition>
			<source ref="id32"/>
			<target ref="id25"/>
			<label kind="guard" x="-10855" y="-11746">op[pc].cmd == COMPUTE</label>
		</transition>
		<transition>
			<source ref="id28"/>
			<target ref="id32"/>
			<label kind="synchronisation" x="-11126" y="-11653">sched[tid]?</label>
		</transition>
		<transition>
			<source ref="id30"/>
			<target ref="id28"/>
			<label kind="guard" x="-11679" y="-11670">x &gt;= 0</label>
			<label kind="synchronisation" x="-11679" y="-11653">ready[tid]!</label>
			<label kind="assignment" x="-11679" y="-11636">x = 0, exeTime = 0</label>
		</transition>
		<transition>
			<source ref="id26"/>
			<target ref="id30"/>
			<label kind="guard" x="-11722" y="-11780">x == offset()</label>
			<label kind="assignment" x="-11723" y="-11763">x = 0</label>
		</transition>
		<transition>
			<source ref="id24"/>
			<target ref="id26"/>
			<label kind="synchronisation" x="-11271" y="-11950">enter_partition[pid()]?</label>
			<label kind="assignment" x="-11271" y="-11933">x = 0, curTime = 0</label>
			<nail x="-10907" y="-11933"/>
			<nail x="-11662" y="-11933"/>
		</transition>
		<transition>
			<source ref="id27"/>
			<target ref="id24"/>
			<label kind="guard" x="-11092" y="-12061">in_partition[pid()] == false</label>
		</transition>
		<transition>
			<source ref="id27"/>
			<target ref="id26"/>
			<label kind="guard" x="-11679" y="-12001">in_partition[pid()] == true</label>
			<label kind="assignment" x="-11679" y="-11984">x = 0, curTime = 0</label>
			<nail x="-11119" y="-11984"/>
			<nail x="-11723" y="-11984"/>
		</transition>
		<transition>
			<source ref="id29"/>
			<target ref="id27"/>
			<label kind="guard" x="-11433" y="-12061">x == pprd() - initialOffset() % pprd()</label>
		</transition>
		<transition>
			<source ref="id33"/>
			<target ref="id29"/>
			<label kind="guard" x="-11705" y="-12061">initialOffset() % pprd() != 0</label>
			<label kind="assignment" x="-11704" y="-12044">x = 0</label>
		</transition>
		<transition>
			<source ref="id33"/>
			<target ref="id27"/>
			<label kind="guard" x="-11705" y="-12112">initialOffset() % pprd() == 0</label>
			<nail x="-11722" y="-12095"/>
			<nail x="-11119" y="-12095"/>
		</transition>
		<transition>
			<source ref="id31"/>
			<target ref="id33"/>
			<label kind="guard" x="-11866" y="-12061">x == initialOffset()</label>
			<label kind="assignment" x="-11866" y="-12044">pc = pcStart(),
cprio[tid] = defPrio()</label>
		</transition>
	</template>
	<template>
		<name>SporadicTask</name>
		<parameter>tid_t tid</parameter>
		<declaration>clock x, curTime, exeTime;

int[0, OperationTableLength] pc;    // Program counter

rid_t blkRes;

bool isPeriodic() { return task[tid].type == Periodic; }
bool isSporadic() { return task[tid].type == Sporadic; }
pid_t pid() { return task[tid].pid; }
//rid_t cpuID() { return partition[pid()].cpu_id; }
rid_t rqID() { return partition[pid()].rq_id; }
time_t initialOffset() { return task[tid].initial_offset; }
time_t minPeriod() { return task[tid].min_period; }
time_t maxPeriod() { return task[tid].max_period; }
time_t offset() { return task[tid].offset; }
time_t jitter() { return task[tid].jitter; }
time_t deadline() { return task[tid].deadline; }
prio_t defPrio() { return task[tid].prio; }
int pcStart() { return task[tid].pc_start; }

void enque(rid_t rid, tid_t id, int start, policy_t policy){
    _enque(rid, id, start, policy);
}

void deque(rid_t rid){
    _deque(rid);
}

tid_t front(rid_t rid){
    return _front(rid);
}

bool avail(rid_t rid) { return resstat[rid - MUX].occupied == 0; }
bool iswaiting(rid_t rid) { return resstat[rid - MUX].waiting &gt; 0; }

bool availCeil(rid_t rid) {
    int[0, MUXs] i;

    // Direct blocking
    if(!avail(rid))
        return false;

    // Ceiling blocking
    for(i = 0; i &lt; MUXs; i++)
        if(MuxPtn[i] == pid() &amp;&amp; resstat[i].occupied &amp;&amp; resstat[i].owner != tid &amp;&amp; Ceiling[i] &lt;= cprio[tid])
            return false;

    return true;
}

void lock(rid_t rid) {
    resstat[rid - MUX].occupied = 1;
    resstat[rid - MUX].owner = tid;
}

void unlock(rid_t rid) {
    resstat[rid - MUX].occupied = 0;
    resstat[rid - MUX].owner = 0;
}

rid_t waitCeil(rid_t rid) {
    tid_t blkTsk;    // The task who blocks me
    int[0, MUXs - 1] blkMux;    // The mux who blocks me

    if(!avail(rid)) {
        // Direct blocking
        blkTsk = resstat[muxid(rid)].owner;
        blkMux = muxid(rid);
    }else{
        // Ceiling blocking
        int[0, MUXs] i;
        for(i = 0; i &lt; MUXs; i++)
            if(MuxPtn[i] == pid() &amp;&amp; resstat[i].occupied &amp;&amp; resstat[i].owner != tid &amp;&amp; Ceiling[i] &lt;= cprio[tid]) {
                blkTsk = resstat[i].owner;
                blkMux = i;
            }
    }

    //Add to waiting queue
    resstat[blkMux].waiting++;
    enque(mux2rid(blkMux), tid, 0, FP);

    // Inherits priority
    if(cprio[blkTsk] &gt; cprio[tid]) {
        cprio[blkTsk] = cprio[tid];
        sortQueue(rqID(), 1);
    }

    return mux2rid(blkMux);
}

void signal(rid_t rid) {
    int[0, MUXs] i;

    // All tasks so far blocked on rid are resumed
    while(resstat[muxid(rid)].waiting &gt; 0) {
        enque(rqID(), front(rid), 1, FP);
        deque(rid);
        resstat[muxid(rid)].waiting--;
    }

    // Decrease priority
    cprio[tid] = defPrio();
    for(i = 0; i &lt; MUXs; i++)
        if(MuxPtn[i] == pid() &amp;&amp; resstat[i].occupied &amp;&amp; resstat[i].owner == tid &amp;&amp; resstat[i].waiting &amp;&amp; cprio[front(mux2rid(i))] &lt; cprio[tid])
            cprio[tid] = cprio[front(mux2rid(i))];
}

bool getMsgErr(rid_t rid) { return _getMsgErr(rid); }
bool getPortErr(rid_t rid) { return _getPortErr(rid); }
void setPortErr(rid_t rid) { _setPortErr(rid); msgErr = true; }
pmode_t portMode(rid_t rid) { return port[portid(rid)].mode; }
time_t refreshRate(rid_t rid) { return port[portid(rid)].refresh_rate; }

void rcvMsg(rid_t rid) {
    portid_t ptid = portid(rid);

    if(!getPortErr(rid))
        if(portMode(rid) == SAMPLING){
            //if(portbuf[ptid].buf != 1)
                //setPortErr(rid);
        }else{
            if(portbuf[ptid].buf &gt; 0)
                portbuf[ptid].buf--;
        }
}</declaration>
		<location id="id34" x="-10973" y="-11815">
			<committed/>
		</location>
		<location id="id35" x="-10973" y="-12011">
			<committed/>
		</location>
		<location id="id36" x="-12393" y="-11628">
			<name x="-12403" y="-11662">Signal2</name>
			<committed/>
		</location>
		<location id="id37" x="-12189" y="-11500">
			<name x="-12199" y="-11534">Unlock2</name>
			<committed/>
		</location>
		<location id="id38" x="-11076" y="-12010">
			<name x="-11086" y="-12044">MissDeadline1</name>
		</location>
		<location id="id39" x="-11781" y="-11628">
			<name x="-11791" y="-11662">MissDeadline2</name>
		</location>
		<location id="id40" x="-11075" y="-11620">
			<name x="-11085" y="-11654">MsgErr</name>
		</location>
		<location id="id41" x="-11169" y="-11815">
			<name x="-11179" y="-11849">Receiving</name>
			<committed/>
		</location>
		<location id="id42" x="-11075" y="-11356">
			<name x="-11085" y="-11390">Sending</name>
			<committed/>
		</location>
		<location id="id43" x="-11781" y="-11756">
			<name x="-11791" y="-11790">WaitDelay</name>
			<label kind="invariant" x="-11789" y="-11748">x &lt;= op[pc].wcet
&amp;&amp; curTime &lt;= deadline()</label>
		</location>
		<location id="id44" x="-11985" y="-11628">
			<name x="-11995" y="-11662">WaitResource</name>
			<label kind="invariant" x="-11995" y="-11611">curTime &lt;= deadline()</label>
		</location>
		<location id="id45" x="-11611" y="-11500">
			<name x="-11621" y="-11534">TryLock</name>
			<committed/>
		</location>
		<location id="id46" x="-12393" y="-11356">
			<name x="-12410" y="-11390">WaitNextRelease</name>
			<label kind="exponentialrate" x="-12384" y="-11347">1:2</label>
		</location>
		<location id="id47" x="-11381" y="-12010">
			<name x="-11391" y="-12044">Running</name>
			<label kind="invariant" x="-11449" y="-11994">exeTime &lt;= op[pc].wcet
&amp;&amp; curTime &lt;= deadline()</label>
		</location>
		<location id="id48" x="-12384" y="-11943">
			<name x="-12410" y="-11977">WaitOffset</name>
			<label kind="invariant" x="-12410" y="-11926">x &lt;= offset()</label>
		</location>
		<location id="id49" x="-12189" y="-11815">
			<name x="-12199" y="-11849">Ready</name>
			<label kind="invariant" x="-12199" y="-11798">exeTime' == 0
&amp;&amp; curTime &lt;= deadline()</label>
		</location>
		<location id="id50" x="-12385" y="-11815">
			<name x="-12410" y="-11849">WaitJitter</name>
			<label kind="invariant" x="-12419" y="-11806">x &lt;= jitter()</label>
		</location>
		<location id="id51" x="-12384" y="-12062">
			<name x="-12394" y="-12096">WaitInitialOffset</name>
			<label kind="exponentialrate" x="-12367" y="-12070">2</label>
		</location>
		<location id="id52" x="-11381" y="-11815">
			<name x="-11391" y="-11849">ReadOp</name>
			<committed/>
		</location>
		<init ref="id51"/>
		<transition>
			<source ref="id37"/>
			<target ref="id49"/>
			<label kind="guard" x="-12189" y="-11645">!iswaiting(op[pc].res)
&amp;&amp; op[pc + 1].cmd != END</label>
			<label kind="synchronisation" x="-12189" y="-11611">release[pid()]!</label>
			<label kind="assignment" x="-12189" y="-11594">unlock(op[pc].res),
enque(rqID(), tid, 1, FP),
pc++</label>
		</transition>
		<transition>
			<source ref="id36"/>
			<target ref="id49"/>
			<label kind="guard" x="-12384" y="-11781">op[pc + 1].cmd != END</label>
			<label kind="synchronisation" x="-12384" y="-11764">release[pid()]!</label>
			<label kind="assignment" x="-12384" y="-11747">unlock(op[pc].res),
signal(op[pc].res),
enque(rqID(), tid, 1, FP),
pc++</label>
		</transition>
		<transition>
			<source ref="id34"/>
			<target ref="id52"/>
			<label kind="guard" x="-11330" y="-11951">portMode(op[pc].res) == SAMPLING &amp;&amp;
port_clock[portid(op[pc].res)] &lt;= refreshRate(op[pc].res)</label>
			<label kind="assignment" x="-11330" y="-11917">pc++</label>
			<nail x="-10973" y="-11934"/>
			<nail x="-11339" y="-11934"/>
		</transition>
		<transition>
			<source ref="id34"/>
			<target ref="id40"/>
			<label kind="guard" x="-11109" y="-11781">portMode(op[pc].res) == SAMPLING
&amp;&amp; port_clock[portid(op[pc].res)]
&gt; refreshRate(op[pc].res)</label>
			<label kind="synchronisation" x="-11109" y="-11721">release[pid()]!</label>
			<label kind="assignment" x="-11109" y="-11705">setPortErr(op[pc].res),
setError(pid())</label>
			<nail x="-10973" y="-11662"/>
		</transition>
		<transition>
			<source ref="id41"/>
			<target ref="id34"/>
			<label kind="guard" x="-11152" y="-11832">!getPortErr(op[pc].res)</label>
		</transition>
		<transition>
			<source ref="id35"/>
			<target ref="id38"/>
			<label kind="synchronisation" x="-11067" y="-12078">release[pid()]!</label>
			<nail x="-10999" y="-12062"/>
			<nail x="-11050" y="-12062"/>
		</transition>
		<transition>
			<source ref="id38"/>
			<target ref="id35"/>
			<label kind="synchronisation" x="-11058" y="-12011">sched[tid]?</label>
		</transition>
		<transition>
			<source ref="id42"/>
			<target ref="id40"/>
			<label kind="guard" x="-11135" y="-11577">getMsgErr(op[pc].res)</label>
			<label kind="synchronisation" x="-11135" y="-11560">release[pid()]!</label>
			<label kind="assignment" x="-11135" y="-11543">setError(pid())</label>
		</transition>
		<transition>
			<source ref="id36"/>
			<target ref="id46"/>
			<label kind="guard" x="-12512" y="-11534">op[pc + 1].cmd == END</label>
			<label kind="synchronisation" x="-12512" y="-11517">release[pid()]!</label>
			<label kind="assignment" x="-12512" y="-11500">unlock(op[pc].res),
signal(op[pc].res)</label>
		</transition>
		<transition>
			<source ref="id37"/>
			<target ref="id36"/>
			<label kind="guard" x="-12367" y="-11594">iswaiting(op[pc].res)</label>
			<label kind="synchronisation" x="-12367" y="-11577">wakeup[op[pc].res]!</label>
		</transition>
		<transition>
			<source ref="id37"/>
			<target ref="id46"/>
			<label kind="guard" x="-12367" y="-11483">!iswaiting(op[pc].res)
&amp;&amp; op[pc + 1].cmd == END</label>
			<label kind="synchronisation" x="-12367" y="-11449">release[pid()]!</label>
			<label kind="assignment" x="-12367" y="-11432">unlock(op[pc].res)</label>
		</transition>
		<transition>
			<source ref="id49"/>
			<target ref="id38"/>
			<label kind="guard" x="-11789" y="-12079">curTime &gt;= deadline()</label>
			<label kind="assignment" x="-11789" y="-12062">setError(pid())</label>
			<nail x="-12189" y="-12061"/>
			<nail x="-11076" y="-12061"/>
		</transition>
		<transition>
			<source ref="id47"/>
			<target ref="id38"/>
			<label kind="guard" x="-11297" y="-12027">curTime &gt;= deadline()</label>
			<label kind="synchronisation" x="-11296" y="-12011">release[pid()]!</label>
			<label kind="assignment" x="-11296" y="-11994">setError(pid())</label>
		</transition>
		<transition>
			<source ref="id44"/>
			<target ref="id39"/>
			<label kind="guard" x="-11951" y="-11645">curTime &gt;= deadline()</label>
			<label kind="assignment" x="-11951" y="-11628">setError(pid())</label>
		</transition>
		<transition>
			<source ref="id43"/>
			<target ref="id39"/>
			<label kind="guard" x="-11823" y="-11705">curTime &gt;= deadline()</label>
			<label kind="assignment" x="-11823" y="-11688">setError(pid())</label>
		</transition>
		<transition>
			<source ref="id41"/>
			<target ref="id40"/>
			<label kind="guard" x="-11288" y="-11781">getPortErr(op[pc].res)</label>
			<label kind="synchronisation" x="-11288" y="-11764">release[pid()]!</label>
			<label kind="assignment" x="-11288" y="-11747">setError(pid())</label>
			<nail x="-11169" y="-11662"/>
		</transition>
		<transition>
			<source ref="id52"/>
			<target ref="id37"/>
			<label kind="guard" x="-11823" y="-11441">op[pc].cmd == UNLOCK</label>
			<nail x="-11466" y="-11424"/>
			<nail x="-12189" y="-11424"/>
		</transition>
		<transition>
			<source ref="id34"/>
			<target ref="id52"/>
			<label kind="guard" x="-11330" y="-11892">portMode(op[pc].res) == QUEUING</label>
			<label kind="assignment" x="-11330" y="-11875">pc++</label>
			<nail x="-11033" y="-11875"/>
			<nail x="-11330" y="-11875"/>
		</transition>
		<transition>
			<source ref="id42"/>
			<target ref="id52"/>
			<label kind="guard" x="-11288" y="-11628">!getMsgErr(op[pc].res)</label>
			<label kind="assignment" x="-11288" y="-11611">pc++</label>
		</transition>
		<transition>
			<source ref="id52"/>
			<target ref="id41"/>
			<label kind="guard" x="-11347" y="-11832">op[pc].cmd == RECEIVE</label>
			<label kind="assignment" x="-11347" y="-11815">rcvMsg(op[pc].res)</label>
		</transition>
		<transition>
			<source ref="id52"/>
			<target ref="id42"/>
			<label kind="guard" x="-11279" y="-11373">op[pc].cmd == SEND</label>
			<label kind="synchronisation" x="-11279" y="-11356">pmsg[msgid(op[pc].res)]!</label>
			<nail x="-11288" y="-11356"/>
		</transition>
		<transition>
			<source ref="id43"/>
			<target ref="id49"/>
			<label kind="guard" x="-11976" y="-11790">x &gt;= op[pc].bcet</label>
			<label kind="synchronisation" x="-11976" y="-11773">ready[tid]!</label>
			<label kind="assignment" x="-11976" y="-11756">pc++, x = 0, exeTime = 0</label>
			<nail x="-11993" y="-11756"/>
		</transition>
		<transition>
			<source ref="id52"/>
			<target ref="id43"/>
			<label kind="guard" x="-11662" y="-11790">op[pc].cmd == DELAY</label>
			<label kind="synchronisation" x="-11662" y="-11773">release[pid()]!</label>
			<label kind="assignment" x="-11662" y="-11756">x = 0</label>
			<nail x="-11585" y="-11756"/>
		</transition>
		<transition>
			<source ref="id44"/>
			<target ref="id49"/>
			<label kind="synchronisation" x="-12121" y="-11730">wakeup[blkRes]?</label>
			<label kind="assignment" x="-12121" y="-11713">exeTime = 0,
blkRes = 0</label>
		</transition>
		<transition>
			<source ref="id45"/>
			<target ref="id52"/>
			<label kind="guard" x="-11662" y="-11705">availCeil(op[pc].res)</label>
			<label kind="assignment" x="-11662" y="-11688">lock(op[pc].res),
pc++</label>
			<nail x="-11611" y="-11637"/>
		</transition>
		<transition>
			<source ref="id45"/>
			<target ref="id44"/>
			<label kind="guard" x="-11823" y="-11551">!availCeil(op[pc].res)</label>
			<label kind="synchronisation" x="-11823" y="-11534">release[pid()]!</label>
			<label kind="assignment" x="-11822" y="-11517">blkRes = waitCeil(op[pc].res)</label>
			<nail x="-11985" y="-11500"/>
		</transition>
		<transition>
			<source ref="id52"/>
			<target ref="id45"/>
			<label kind="guard" x="-11594" y="-11628">op[pc].cmd == LOCK</label>
		</transition>
		<transition>
			<source ref="id47"/>
			<target ref="id49"/>
			<label kind="synchronisation" x="-11789" y="-12027">stop[tid]?</label>
			<nail x="-11976" y="-12011"/>
		</transition>
		<transition>
			<source ref="id46"/>
			<target ref="id48"/>
			<label kind="guard" x="-12554" y="-11781">curTime &gt;= minPeriod()</label>
			<label kind="assignment" x="-12554" y="-11764">pc = pcStart(),
x = 0, curTime = 0</label>
			<nail x="-12554" y="-11356"/>
			<nail x="-12554" y="-11781"/>
		</transition>
		<transition>
			<source ref="id52"/>
			<target ref="id46"/>
			<label kind="guard" x="-11823" y="-11373">op[pc].cmd == END</label>
			<label kind="synchronisation" x="-11823" y="-11356">release[pid()]!</label>
			<nail x="-11381" y="-11356"/>
		</transition>
		<transition>
			<source ref="id47"/>
			<target ref="id52"/>
			<label kind="guard" x="-11789" y="-11934">exeTime &gt;= op[pc].bcet</label>
			<label kind="assignment" x="-11789" y="-11917">exeTime = 0, pc++</label>
			<nail x="-11517" y="-11968"/>
			<nail x="-11789" y="-11968"/>
			<nail x="-11789" y="-11857"/>
			<nail x="-11517" y="-11857"/>
		</transition>
		<transition>
			<source ref="id52"/>
			<target ref="id47"/>
			<label kind="guard" x="-11543" y="-11925">op[pc].cmd == COMPUTE</label>
		</transition>
		<transition>
			<source ref="id49"/>
			<target ref="id52"/>
			<label kind="synchronisation" x="-11789" y="-11832">sched[tid]?</label>
		</transition>
		<transition>
			<source ref="id50"/>
			<target ref="id49"/>
			<label kind="guard" x="-12342" y="-11849">x &gt;= 0</label>
			<label kind="synchronisation" x="-12342" y="-11832">ready[tid]!</label>
			<label kind="assignment" x="-12342" y="-11815">x = 0, exeTime = 0</label>
		</transition>
		<transition>
			<source ref="id48"/>
			<target ref="id50"/>
			<label kind="guard" x="-12384" y="-11900">x == offset()</label>
			<label kind="assignment" x="-12385" y="-11883">x = 0</label>
		</transition>
		<transition>
			<source ref="id51"/>
			<target ref="id48"/>
			<label kind="guard" x="-12384" y="-12053">x &gt;= initialOffset()</label>
			<label kind="assignment" x="-12384" y="-12036">pc = pcStart(),
cprio[tid] = defPrio(),
x = 0, curTime = 0</label>
		</transition>
	</template>
	<template>
		<name>PMsgSender</name>
		<parameter>rid_t rid</parameter>
		<declaration>clock x, curTime;

time_t initialOffset() { return msg[rid - MSG].initial_offset; }
time_t minPeriod() { return msg[rid - MSG].min_period; }
time_t maxPeriod() { return msg[rid - MSG].max_period; }
time_t offset() { return msg[rid - MSG].offset; }
time_t jitter() { return msg[rid - MSG].jitter; }

bool getPortErr() { return _getPortErr(txPort(rid)); }</declaration>
		<location id="id53" x="-187" y="399">
			<name x="-197" y="365">WaitNextPeriod</name>
			<label kind="invariant" x="-197" y="416">curTime &lt;= maxPeriod()</label>
		</location>
		<location id="id54" x="178" y="399">
			<name x="153" y="365">Overflow</name>
		</location>
		<location id="id55" x="0" y="289">
			<name x="-10" y="255">WaitJitter</name>
			<label kind="invariant" x="17" y="272">x &lt;= jitter()</label>
		</location>
		<location id="id56" x="0" y="399">
			<name x="-10" y="365">Sending</name>
			<committed/>
		</location>
		<location id="id57" x="0" y="178">
			<name x="-10" y="144">WaitOffset</name>
			<label kind="invariant" x="-8" y="187">x &lt;= offset()</label>
		</location>
		<location id="id58" x="0" y="76">
			<name x="-10" y="42">WaitInitialOffset</name>
			<label kind="invariant" x="17" y="59">x &lt;= initialOffset()</label>
		</location>
		<init ref="id58"/>
		<transition>
			<source ref="id53"/>
			<target ref="id57"/>
			<label kind="guard" x="-170" y="161">curTime &gt;= minPeriod()</label>
			<label kind="assignment" x="-170" y="178">x = 0, curTime = 0</label>
			<nail x="-187" y="178"/>
		</transition>
		<transition>
			<source ref="id56"/>
			<target ref="id54"/>
			<label kind="guard" x="42" y="382">getPortErr()</label>
		</transition>
		<transition>
			<source ref="id56"/>
			<target ref="id53"/>
			<label kind="guard" x="-136" y="382">!getPortErr()</label>
		</transition>
		<transition>
			<source ref="id55"/>
			<target ref="id56"/>
			<label kind="synchronisation" x="0" y="323">pmsg[msgid(rid)]!</label>
			<label kind="assignment" x="0" y="340">x = 0</label>
		</transition>
		<transition>
			<source ref="id57"/>
			<target ref="id55"/>
			<label kind="guard" x="0" y="212">x == offset()</label>
			<label kind="assignment" x="0" y="229">x = 0</label>
		</transition>
		<transition>
			<source ref="id58"/>
			<target ref="id57"/>
			<label kind="guard" x="0" y="102">x == initialOffset()</label>
			<label kind="assignment" x="0" y="119">x = 0, curTime = 0</label>
		</transition>
	</template>
	<template>
		<name>PMsgReceiver</name>
		<parameter>rid_t rid</parameter>
		<declaration>clock x, curTime;

time_t initialOffset() { return msg[rid - MSG].initial_offset; }
time_t minPeriod() { return msg[rid - MSG].min_period; }
time_t maxPeriod() { return msg[rid - MSG].max_period; }
time_t offset() { return msg[rid - MSG].offset; }
time_t jitter() { return msg[rid - MSG].jitter; }

void setMsgErr() { _setMsgErr(rid); msgErr = true; }</declaration>
		<location id="id59" x="-289" y="-340">
			<name x="-299" y="-374">OverSpeed</name>
		</location>
		<location id="id60" x="162" y="-153">
			<name x="119" y="-187">WaitNextPeriod</name>
			<label kind="invariant" x="76" y="-136">curTime &lt;= maxPeriod()</label>
		</location>
		<location id="id61" x="-289" y="-153">
			<name x="-315" y="-187">WaitOffset</name>
			<label kind="invariant" x="-315" y="-144">x &lt;= offset()</label>
		</location>
		<location id="id62" x="-68" y="-17">
			<name x="-78" y="-51">UnderSpeed</name>
		</location>
		<location id="id63" x="-67" y="-153">
			<name x="-93" y="-187">WaitJitter</name>
		</location>
		<location id="id64" x="-501" y="-153">
			<name x="-518" y="-187">WaitInitialOffset</name>
			<label kind="invariant" x="-518" y="-136">x &lt;= initialOffset()</label>
		</location>
		<init ref="id64"/>
		<transition>
			<source ref="id60"/>
			<target ref="id59"/>
			<label kind="synchronisation" x="-110" y="-357">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="-110" y="-340">setMsgErr()</label>
			<nail x="162" y="-340"/>
		</transition>
		<transition>
			<source ref="id64"/>
			<target ref="id59"/>
			<label kind="synchronisation" x="-467" y="-357">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="-467" y="-340">setMsgErr()</label>
			<nail x="-501" y="-340"/>
		</transition>
		<transition>
			<source ref="id61"/>
			<target ref="id59"/>
			<label kind="synchronisation" x="-289" y="-263">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="-289" y="-246">setMsgErr()</label>
		</transition>
		<transition>
			<source ref="id60"/>
			<target ref="id61"/>
			<label kind="guard" x="-144" y="17">curTime &gt;= minPeriod()</label>
			<label kind="assignment" x="-143" y="34">x = 0, curTime = 0</label>
			<nail x="163" y="34"/>
			<nail x="-288" y="34"/>
		</transition>
		<transition>
			<source ref="id63"/>
			<target ref="id62"/>
			<label kind="guard" x="-144" y="-110">x &gt; jitter()</label>
			<label kind="assignment" x="-144" y="-93">setMsgErr()</label>
		</transition>
		<transition>
			<source ref="id63"/>
			<target ref="id60"/>
			<label kind="synchronisation" x="-25" y="-170">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="-25" y="-153">x = 0</label>
		</transition>
		<transition>
			<source ref="id61"/>
			<target ref="id63"/>
			<label kind="guard" x="-230" y="-170">x == offset()</label>
			<label kind="assignment" x="-230" y="-153">x = 0</label>
		</transition>
		<transition>
			<source ref="id64"/>
			<target ref="id61"/>
			<label kind="guard" x="-467" y="-170">x == initialOffset()</label>
			<label kind="assignment" x="-467" y="-153">x = 0, curTime = 0</label>
		</transition>
	</template>
	<template>
		<name>SMsgSender</name>
		<parameter>rid_t rid</parameter>
		<declaration>clock x;

time_t initialOffset() { return msg[rid - MSG].initial_offset; }
time_t minPeriod() { return msg[rid - MSG].min_period; }
time_t maxPeriod() { return msg[rid - MSG].max_period; }
time_t offset() { return msg[rid - MSG].offset; }
time_t jitter() { return msg[rid - MSG].jitter; }

bool getPortErr() { return _getPortErr(txPort(rid)); }</declaration>
		<location id="id65" x="-365" y="110">
			<name x="-375" y="76">WaitNextRelease</name>
			<label kind="invariant" x="-375" y="127">x &lt;= minPeriod() - jitter()</label>
		</location>
		<location id="id66" x="8" y="110">
			<name x="-17" y="76">Overflow</name>
		</location>
		<location id="id67" x="-170" y="1">
			<name x="-180" y="-33">MsgWind</name>
		</location>
		<location id="id68" x="-170" y="111">
			<name x="-187" y="76">Sending</name>
			<committed/>
		</location>
		<location id="id69" x="-170" y="-110">
			<name x="-180" y="-144">WaitOffset</name>
			<label kind="invariant" x="-178" y="-102">x &lt;= offset()</label>
		</location>
		<location id="id70" x="-170" y="-212">
			<name x="-180" y="-246">WaitInitialOffset</name>
		</location>
		<init ref="id70"/>
		<transition>
			<source ref="id65"/>
			<target ref="id67"/>
			<label kind="guard" x="-348" y="-17">x &gt;= minPeriod() - jitter()</label>
			<label kind="assignment" x="-348" y="0">x = 0</label>
			<nail x="-365" y="0"/>
		</transition>
		<transition>
			<source ref="id68"/>
			<target ref="id66"/>
			<label kind="guard" x="-127" y="93">getPortErr()</label>
		</transition>
		<transition>
			<source ref="id68"/>
			<target ref="id65"/>
			<label kind="guard" x="-306" y="93">!getPortErr()</label>
		</transition>
		<transition>
			<source ref="id67"/>
			<target ref="id68"/>
			<label kind="synchronisation" x="-170" y="34">pmsg[msgid(rid)]!</label>
			<label kind="assignment" x="-170" y="51">x = 0</label>
		</transition>
		<transition>
			<source ref="id69"/>
			<target ref="id67"/>
			<label kind="guard" x="-170" y="-76">x == offset()</label>
			<label kind="assignment" x="-170" y="-59">x = 0</label>
		</transition>
		<transition>
			<source ref="id70"/>
			<target ref="id69"/>
			<label kind="guard" x="-170" y="-186">x &gt;= initialOffset()</label>
			<label kind="assignment" x="-170" y="-169">x = 0</label>
		</transition>
	</template>
	<template>
		<name>SMsgReceiver</name>
		<parameter>rid_t rid</parameter>
		<declaration>clock x;

time_t initialOffset() { return msg[rid - MSG].initial_offset; }
time_t minPeriod() { return msg[rid - MSG].min_period; }
time_t maxPeriod() { return msg[rid - MSG].max_period; }
time_t offset() { return msg[rid - MSG].offset; }
time_t jitter() { return msg[rid - MSG].jitter; }

void setMsgErr() { _setMsgErr(rid); msgErr = true; }</declaration>
		<location id="id71" x="-289" y="-314">
			<name x="-299" y="-348">OverSpeed</name>
		</location>
		<location id="id72" x="144" y="-153">
			<name x="93" y="-187">WaitNextRelease</name>
			<label kind="invariant" x="76" y="-144">x &lt;= minPeriod() - jitter()</label>
		</location>
		<location id="id73" x="-289" y="-153">
			<name x="-315" y="-187">WaitOffset</name>
			<label kind="invariant" x="-315" y="-144">x &lt;= offset()</label>
		</location>
		<location id="id74" x="-85" y="-153">
			<name x="-111" y="-187">MsgWind</name>
		</location>
		<location id="id75" x="-501" y="-153">
			<name x="-518" y="-187">WaitInitialOffset</name>
			<label kind="invariant" x="-518" y="-136">x &lt;= initialOffset()</label>
		</location>
		<init ref="id75"/>
		<transition>
			<source ref="id74"/>
			<target ref="id72"/>
			<label kind="synchronisation" x="-42" y="-170">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="-42" y="-153">x = 0</label>
		</transition>
		<transition>
			<source ref="id72"/>
			<target ref="id74"/>
			<label kind="guard" x="-42" y="-17">x == minPeriod() - jitter()</label>
			<label kind="assignment" x="-42" y="0">x = 0</label>
			<nail x="144" y="0"/>
			<nail x="-85" y="0"/>
		</transition>
		<transition>
			<source ref="id72"/>
			<target ref="id71"/>
			<label kind="synchronisation" x="-127" y="-331">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="-127" y="-314">setMsgErr()</label>
			<nail x="144" y="-314"/>
		</transition>
		<transition>
			<source ref="id75"/>
			<target ref="id71"/>
			<label kind="synchronisation" x="-467" y="-331">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="-467" y="-314">setMsgErr()</label>
			<nail x="-501" y="-314"/>
		</transition>
		<transition>
			<source ref="id73"/>
			<target ref="id71"/>
			<label kind="synchronisation" x="-289" y="-255">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="-289" y="-238">setMsgErr()</label>
		</transition>
		<transition>
			<source ref="id73"/>
			<target ref="id74"/>
			<label kind="guard" x="-230" y="-170">x == offset()</label>
			<label kind="assignment" x="-230" y="-153">x = 0</label>
		</transition>
		<transition>
			<source ref="id75"/>
			<target ref="id73"/>
			<label kind="guard" x="-467" y="-170">x == initialOffset()</label>
			<label kind="assignment" x="-467" y="-153">x = 0</label>
		</transition>
	</template>
	<template>
		<name>IPTx</name>
		<parameter>msgbuf_t &amp;src, msgbuf_t &amp;dst, int frag, rid_t rid</parameter>
		<declaration>clock t;

const int IpFwdMax = 10;
const int IpFwdMin = 0;

bool getErr(msgbuf_t buf) { return buf.err; }

void setPortErr() { _setPortErr(txPort(rid)); msgErr = true; }
pmode_t portMode() { return port[portid(txPort(rid))].mode; }

void sndMsg() {
    if(src.cnt &lt; PortCnt)
        src.cnt++;

    if(portMode() == SAMPLING) {
        // Sampling mode
        src.buf = 1;
    }else{
        // Queuing mode
        if(src.buf &lt; port[portid(txPort(rid))].max_nb)
            src.buf++;
        else
            setPortErr();
    }
}</declaration>
		<location id="id76" x="510" y="178">
			<name x="510" y="144">VlError</name>
		</location>
		<location id="id77" x="-17" y="102">
			<committed/>
		</location>
		<location id="id78" x="510" y="-8">
			<committed/>
		</location>
		<location id="id79" x="246" y="-8">
			<name x="236" y="-42">Forwarding</name>
			<label kind="invariant" x="236" y="9">t &lt;= IpFwdMax</label>
		</location>
		<location id="id80" x="-17" y="-8">
			<name x="-27" y="-42">Waiting</name>
		</location>
		<init ref="id80"/>
		<transition>
			<source ref="id79"/>
			<target ref="id79"/>
			<label kind="synchronisation" x="-8" y="-144">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="-8" y="-127">sndMsg()</label>
			<nail x="-17" y="-76"/>
			<nail x="-17" y="-127"/>
			<nail x="110" y="-127"/>
		</transition>
		<transition>
			<source ref="id79"/>
			<target ref="id76"/>
			<label kind="guard" x="272" y="85">t &gt;= IpFwdMin &amp;&amp;
dst.buf &gt; MaxMsg - frag</label>
		</transition>
		<transition>
			<source ref="id78"/>
			<target ref="id76"/>
			<label kind="guard" x="467" y="85">getErr(dst)</label>
		</transition>
		<transition>
			<source ref="id77"/>
			<target ref="id76"/>
			<label kind="guard" x="212" y="161">getErr(dst)</label>
			<nail x="-17" y="178"/>
		</transition>
		<transition>
			<source ref="id77"/>
			<target ref="id80"/>
			<label kind="guard" x="-17" y="25">!getErr(dst)</label>
			<label kind="synchronisation" x="-17" y="42">ipoutp!</label>
		</transition>
		<transition>
			<source ref="id78"/>
			<target ref="id79"/>
			<label kind="guard" x="340" y="-25">!getErr(dst)</label>
			<label kind="synchronisation" x="340" y="-8">ipoutp!</label>
		</transition>
		<transition>
			<source ref="id79"/>
			<target ref="id77"/>
			<label kind="guard" x="8" y="85">t &gt;= IpFwdMin &amp;&amp; src.buf == 1 &amp;&amp; 
dst.buf &lt;= MaxMsg - frag</label>
			<label kind="assignment" x="8" y="119">src.buf--, dst.buf += frag</label>
			<nail x="246" y="102"/>
		</transition>
		<transition>
			<source ref="id79"/>
			<target ref="id78"/>
			<label kind="guard" x="272" y="-144">t &gt;= IpFwdMin &amp;&amp; src.buf &gt; 1 &amp;&amp; 
dst.buf &lt;= MaxMsg - frag</label>
			<label kind="assignment" x="272" y="-110">src.buf--, dst.buf += frag, t = 0</label>
			<nail x="246" y="-127"/>
			<nail x="510" y="-127"/>
		</transition>
		<transition>
			<source ref="id80"/>
			<target ref="id79"/>
			<label kind="synchronisation" x="51" y="-25">pmsg[msgid(rid)]?</label>
			<label kind="assignment" x="51" y="-8">sndMsg(), t = 0</label>
		</transition>
	</template>
	<template>
		<name>IPRx</name>
		<parameter>msgbuf_t &amp;src, msgbuf_t &amp;dst, int reass, rid_t dstid</parameter>
		<declaration>clock t, r;

const int IpReassMax = 5;
const int IpReassMin = 0;

const int IpFwdMax = 5;
const int IpFwdMin = 0;

int cnt = 0;

pmode_t portMode() { return port[portid(dstid)].mode; }
int pcapacity() { return port[portid(dstid)].max_nb; }

bool getPortErr() { return dst.err; }
void setErr() {
    src.err = true;
    dst.err = true;
    msgErr = true;
}

void setPortCnt() {
    if(portbuf[portid(dstid)].cnt &lt; PortCnt)
        portbuf[portid(dstid)].cnt++;
}</declaration>
		<location id="id81" x="-93" y="-502">
			<name x="-103" y="-536">InvalidMsg</name>
		</location>
		<location id="id82" x="-254" y="-502">
			<committed/>
		</location>
		<location id="id83" x="-416" y="-332">
			<committed/>
		</location>
		<location id="id84" x="-781" y="-502">
			<name x="-791" y="-536">Overflow</name>
		</location>
		<location id="id85" x="-586" y="-502">
			<committed/>
		</location>
		<location id="id86" x="-416" y="-671">
			<name x="-426" y="-705">Forwarding</name>
			<label kind="invariant" x="-426" y="-654">t &lt;= IpFwdMax</label>
		</location>
		<location id="id87" x="-416" y="-799">
			<name x="-426" y="-833">Reassembly</name>
			<label kind="invariant" x="-426" y="-782">t &lt;= IpReassMax</label>
		</location>
		<location id="id88" x="-416" y="-918">
			<name x="-426" y="-952">Waiting</name>
		</location>
		<init ref="id88"/>
		<transition>
			<source ref="id82"/>
			<target ref="id83"/>
			<label kind="guard" x="-399" y="-459">!getPortErr()</label>
			<label kind="assignment" x="-399" y="-442">dst.buf = 1, setPortCnt(), port_clock[portid(dstid)] = 0</label>
		</transition>
		<transition>
			<source ref="id82"/>
			<target ref="id81"/>
			<label kind="guard" x="-220" y="-519">getPortErr()</label>
			<label kind="assignment" x="-220" y="-502">setErr()</label>
		</transition>
		<transition>
			<source ref="id85"/>
			<target ref="id83"/>
			<label kind="guard" x="-586" y="-460">dst.buf &lt; pcapacity()</label>
			<label kind="assignment" x="-586" y="-443">dst.buf++, setPortCnt()</label>
		</transition>
		<transition>
			<source ref="id85"/>
			<target ref="id84"/>
			<label kind="guard" x="-747" y="-519">dst.buf &gt;= pcapacity()</label>
			<label kind="assignment" x="-747" y="-502">setErr()</label>
		</transition>
		<transition>
			<source ref="id86"/>
			<target ref="id85"/>
			<label kind="guard" x="-747" y="-595">t &gt;= IpFwdMin &amp;&amp; portMode() == QUEUING</label>
			<label kind="assignment" x="-747" y="-578">t = 0</label>
		</transition>
		<transition>
			<source ref="id86"/>
			<target ref="id82"/>
			<label kind="guard" x="-399" y="-595">t &gt;= IpFwdMin &amp;&amp; portMode() == SAMPLING</label>
			<label kind="assignment" x="-399" y="-578">t = 0</label>
		</transition>
		<transition>
			<source ref="id83"/>
			<target ref="id88"/>
			<label kind="guard" x="-212" y="-349">src.buf == 0</label>
			<label kind="synchronisation" x="-212" y="-332">ipoutp!</label>
			<nail x="9" y="-332"/>
			<nail x="9" y="-918"/>
		</transition>
		<transition>
			<source ref="id83"/>
			<target ref="id87"/>
			<label kind="guard" x="-747" y="-349">src.buf &gt; 0</label>
			<label kind="synchronisation" x="-747" y="-332">ipoutp!</label>
			<nail x="-832" y="-332"/>
			<nail x="-832" y="-799"/>
		</transition>
		<transition>
			<source ref="id87"/>
			<target ref="id86"/>
			<label kind="guard" x="-416" y="-748">t &gt;= IpReassMin &amp;&amp; cnt == reass - 1</label>
			<label kind="assignment" x="-416" y="-731">src.buf--, cnt = 0, t = 0</label>
		</transition>
		<transition>
			<source ref="id87"/>
			<target ref="id88"/>
			<label kind="guard" x="-390" y="-816">t &gt;= IpReassMin &amp;&amp; cnt &lt; reass - 1 &amp;&amp; src.buf == 1</label>
			<label kind="assignment" x="-390" y="-799">src.buf--, cnt++, t = 0</label>
			<nail x="-17" y="-799"/>
			<nail x="-17" y="-867"/>
			<nail x="-220" y="-867"/>
		</transition>
		<transition>
			<source ref="id87"/>
			<target ref="id87"/>
			<label kind="guard" x="-824" y="-935">t &gt;= IpReassMin &amp;&amp; cnt &lt; reass - 1 &amp;&amp; src.buf &gt; 1</label>
			<label kind="assignment" x="-824" y="-918">src.buf--, cnt++, t = 0</label>
			<nail x="-475" y="-918"/>
			<nail x="-832" y="-918"/>
			<nail x="-832" y="-850"/>
			<nail x="-569" y="-850"/>
		</transition>
		<transition>
			<source ref="id88"/>
			<target ref="id87"/>
			<label kind="guard" x="-416" y="-892">src.buf &gt; 0</label>
			<label kind="synchronisation" x="-416" y="-875">ipinp?</label>
			<label kind="assignment" x="-416" y="-858">t = 0</label>
		</transition>
	</template>
	<template>
		<name>VLinkTx</name>
		<parameter>vlid_t vlid</parameter>
		<declaration>const int MaxJitter = 500;    // Jitter is bounded at 500µs

const int TechMin = 40;    // Minimum technological delay
const int TechMax = 70;    // Maximum technological delay

clock t;

void setVlErr() { fifo[vlink[vlid].src].err = true; msgErr = true; }
bool getVlErr() { return fifo[vlink[vlid].src].err; }

int[0, MaxMsg] getSrcFifo() { return fifo[vlink[vlid].src].buf; }

void vlSend() { fifo[vlink[vlid].src].buf--; }</declaration>
		<location id="id89" x="-306" y="-144">
			<committed/>
		</location>
		<location id="id90" x="-59" y="0">
			<committed/>
		</location>
		<location id="id91" x="-476" y="144">
			<name x="-486" y="110">LinkError</name>
		</location>
		<location id="id92" x="-59" y="-221">
			<name x="-69" y="-255">Init</name>
		</location>
		<location id="id93" x="110" y="144">
			<committed/>
		</location>
		<location id="id94" x="450" y="0">
			<name x="416" y="-34">Sending</name>
			<label kind="invariant" x="255" y="17">t &lt;= txjitter[vlink[vlid].es] + TechMax</label>
		</location>
		<location id="id95" x="110" y="0">
			<name x="100" y="-34">WaitBAG</name>
			<label kind="invariant" x="51" y="17">t &lt;= vlink[vlid].BAG</label>
		</location>
		<location id="id96" x="-306" y="0">
			<name x="-316" y="-34">Idle</name>
		</location>
		<init ref="id92"/>
		<transition>
			<source ref="id89"/>
			<target ref="id91"/>
			<label kind="guard" x="-416" y="-17">getVlErr()</label>
		</transition>
		<transition>
			<source ref="id93"/>
			<target ref="id91"/>
			<label kind="guard" x="-280" y="59">getVlErr()</label>
			<nail x="-59" y="76"/>
			<nail x="-306" y="76"/>
		</transition>
		<transition>
			<source ref="id89"/>
			<target ref="id91"/>
			<label kind="guard" x="-459" y="-161">t &gt; vlink[vlid].TxDelay
 + MaxJitter</label>
			<label kind="assignment" x="-459" y="-118">setVlErr()</label>
			<nail x="-476" y="-144"/>
		</transition>
		<transition>
			<source ref="id89"/>
			<target ref="id96"/>
			<label kind="guard" x="-306" y="-102">t &lt;= vlink[vlid].TxDelay + MaxJitter
&amp;&amp; !getVlErr()</label>
			<label kind="synchronisation" x="-306" y="-63">vl[vlid]!</label>
		</transition>
		<transition>
			<source ref="id90"/>
			<target ref="id95"/>
			<label kind="guard" x="-34" y="-17">t &lt; vlink[vlid].BAG</label>
		</transition>
		<transition>
			<source ref="id93"/>
			<target ref="id91"/>
			<label kind="guard" x="-280" y="127">t &gt; vlink[vlid].TxDelay + MaxJitter</label>
			<label kind="assignment" x="-280" y="144">setVlErr()</label>
		</transition>
		<transition>
			<source ref="id92"/>
			<target ref="id94"/>
			<label kind="guard" x="-34" y="-238">getSrcFifo() &gt; 0</label>
			<label kind="synchronisation" x="-34" y="-221">ipoutp?</label>
			<label kind="assignment" x="-34" y="-204">txjitter[vlink[vlid].es] += vlink[vlid].TxDelay, t = 0</label>
			<nail x="450" y="-221"/>
		</transition>
		<transition>
			<source ref="id93"/>
			<target ref="id95"/>
			<label kind="guard" x="76" y="51">t &lt;= vlink[vlid].TxDelay + MaxJitter
&amp;&amp; !getVlErr()</label>
			<label kind="synchronisation" x="76" y="93">vl[vlid]!</label>
		</transition>
		<transition>
			<source ref="id90"/>
			<target ref="id94"/>
			<label kind="guard" x="-34" y="-93">t &gt;= vlink[vlid].BAG</label>
			<label kind="assignment" x="-34" y="-76">txjitter[vlink[vlid].es] += vlink[vlid].TxDelay, t = 0</label>
			<nail x="-59" y="-76"/>
			<nail x="339" y="-76"/>
		</transition>
		<transition>
			<source ref="id94"/>
			<target ref="id89"/>
			<label kind="guard" x="-34" y="-161">t &gt;= vlink[vlid].TxDelay + TechMin &amp;&amp; getSrcFifo() == 1</label>
			<label kind="assignment" x="-34" y="-144">txjitter[vlink[vlid].es] -= vlink[vlid].TxDelay, vlSend()</label>
			<nail x="374" y="-144"/>
		</transition>
		<transition>
			<source ref="id94"/>
			<target ref="id93"/>
			<label kind="guard" x="136" y="127">t &gt;= vlink[vlid].TxDelay + TechMin
&amp;&amp; getSrcFifo() &gt; 1</label>
			<label kind="assignment" x="136" y="161">txjitter[vlink[vlid].es] -= vlink[vlid].TxDelay, vlSend()</label>
			<nail x="450" y="144"/>
		</transition>
		<transition>
			<source ref="id95"/>
			<target ref="id94"/>
			<label kind="guard" x="136" y="-17">t &gt;= vlink[vlid].BAG</label>
			<label kind="assignment" x="136" y="0">txjitter[vlink[vlid].es] += vlink[vlid].TxDelay, t = 0</label>
		</transition>
		<transition>
			<source ref="id96"/>
			<target ref="id90"/>
			<label kind="guard" x="-280" y="-17">getSrcFifo() &gt; 0</label>
			<label kind="synchronisation" x="-280" y="0">ipoutp?</label>
		</transition>
	</template>
	<template>
		<name>VLinkRx</name>
		<parameter>vlid_t vlid</parameter>
		<declaration>const int Links = 2;    // the number of links along the route of each packet
const int Switches = 2;    // the number of switches along the route of each packet

const int SwTechMax = 100;    // Maximum technological latency of a switch
const int SwTechMin = 70;    // Minimum technological latency of a switch

const int RxTechMax = 70;    // Maximum technological latency of a receiving ES
const int RxTechMin = 40;    // Minimum technological latency of a receiving ES

// Maximum number of the packets in the network simultaneously
const int MaxPackets = 10;
// Timer used to calculate the transit time of each packet
clock TrTimer[MaxPackets];
int[0, MaxPackets] first = 0, last = 0, num = 0;

time_t VlTrMax;    // Maximum transmission delay through a physical link
time_t VlTrMin;    // Minimum transmission delay through a physical link

void initVar() {
    VlTrMax = vlink[vlid].TxDelay * Links + SwTechMax * Switches + RxTechMax;
    VlTrMin = vlink[vlid].TxDelay * Links + SwTechMin * Switches + RxTechMin;
}

bool isFull() { return num == MaxPackets; }
bool isEmpty() { return num == 0; }

void add() {
    if(num &gt; 0) last = (last + 1) % MaxPackets;
    num++;
}

void remove() {
    if(num &gt; 1) first = (first + 1) % MaxPackets;
    num--;
}

void setVlErr() { fifo[vlink[vlid].src].err = true; msgErr = true; }

bool rcv_bitmap[pid_t];

bool canRcv(pid_t n) {
    if(vlink[vlid].dst[n] != NO_LINK &amp;&amp; !rcv_bitmap[n])
        return true;
    else
        return false;
}

void vlRcv(pid_t n) {
    bool sndall = true;
    int i;

    if(vlink[vlid].dst[n] != NO_LINK)
        if(fifo[vlink[vlid].dst[n]].err)
            setVlErr();
        else{
            if(!rcv_bitmap[n] &amp;&amp; fifo[vlink[vlid].dst[n]].buf &lt; MaxMsg)
                fifo[vlink[vlid].dst[n]].buf++;
        }
        rcv_bitmap[n] = true;

    for(i = 0; i &lt; Partitions; i++)
        if(vlink[vlid].dst[i] != NO_LINK &amp;&amp; !rcv_bitmap[i])
            sndall = false;

    if(sndall){
        remove();
        for(i = 0; i &lt; Partitions; i++)
            rcv_bitmap[i] = false;
    }
}</declaration>
		<location id="id97" x="-127" y="170">
			<name x="-137" y="136">Arriving</name>
			<committed/>
		</location>
		<location id="id98" x="-8" y="-119">
			<name x="-18" y="-153">Receiving</name>
			<committed/>
		</location>
		<location id="id99" x="119" y="25">
			<name x="109" y="-9">Transmitting</name>
			<label kind="invariant" x="42" y="42">TrTimer[first] &lt;= VlTrMax</label>
		</location>
		<location id="id100" x="-8" y="-221">
			<name x="-18" y="-255">LinkError</name>
		</location>
		<location id="id101" x="-127" y="-119">
			<name x="-137" y="-153">Idle</name>
		</location>
		<location id="id102" x="-127" y="-221">
			<name x="-137" y="-255">Init</name>
			<committed/>
		</location>
		<init ref="id102"/>
		<transition>
			<source ref="id99"/>
			<target ref="id98"/>
			<label kind="synchronisation" x="34" y="-136">vl[vlid]?</label>
			<nail x="119" y="-119"/>
		</transition>
		<transition>
			<source ref="id97"/>
			<target ref="id99"/>
			<label kind="guard" x="-59" y="85">!isEmpty()</label>
			<label kind="synchronisation" x="-59" y="102">ipinp!</label>
		</transition>
		<transition>
			<source ref="id97"/>
			<target ref="id101"/>
			<label kind="guard" x="-127" y="8">isEmpty()</label>
			<label kind="synchronisation" x="-127" y="25">ipinp!</label>
		</transition>
		<transition>
			<source ref="id99"/>
			<target ref="id97"/>
			<label kind="select" x="-59" y="136">n:pid_t</label>
			<label kind="guard" x="-59" y="153">TrTimer[first] &gt;= VlTrMin
&amp;&amp; canRcv(n)</label>
			<label kind="assignment" x="-59" y="187">vlRcv(n)</label>
			<nail x="119" y="170"/>
		</transition>
		<transition>
			<source ref="id98"/>
			<target ref="id99"/>
			<label kind="guard" x="-59" y="-68">!isFull()</label>
			<label kind="assignment" x="-59" y="-51">add(), TrTimer[last] = 0</label>
			<nail x="-8" y="25"/>
		</transition>
		<transition>
			<source ref="id98"/>
			<target ref="id100"/>
			<label kind="guard" x="-8" y="-187">isFull()</label>
			<label kind="assignment" x="-8" y="-170">setVlErr()</label>
		</transition>
		<transition>
			<source ref="id101"/>
			<target ref="id98"/>
			<label kind="synchronisation" x="-93" y="-136">vl[vlid]?</label>
		</transition>
		<transition>
			<source ref="id102"/>
			<target ref="id101"/>
			<label kind="assignment" x="-127" y="-187">initVar()</label>
		</transition>
	</template>
	<system>/* Template instantiations */
ps1 = PartitionSupply(P1);
ps2 = PartitionSupply(P2);
ps3 = PartitionSupply(P3);
ps4 = PartitionSupply(P4);
ps5 = PartitionSupply(P5);
ls1 = TaskScheduler(P1);
ls2 = TaskScheduler(P2);
ls3 = TaskScheduler(P3);
ls4 = TaskScheduler(P4);
ls5 = TaskScheduler(P5);

// Tasks of partition 1
task11 = PeriodicTask(0); task12 = PeriodicTask(1); task13 = PeriodicTask(2); task14 = PeriodicTask(3); task15 = SporadicTask(4);
// Tasks of partition 2
task21 = PeriodicTask(5); task22 = PeriodicTask(6); task23 = PeriodicTask(7); task24 = SporadicTask(8);
// Tasks of partition 3
task31 = PeriodicTask(9); task32 = PeriodicTask(10); task33 = PeriodicTask(11); task34 = SporadicTask(12);
// Tasks of partition 4
task41 = PeriodicTask(13); task42 = PeriodicTask(14); task43 = PeriodicTask(15); task44 = PeriodicTask(16); task45 = PeriodicTask(17);
// Tasks of partition 5
task51 = PeriodicTask(18); task52 = PeriodicTask(19); task53 = PeriodicTask(20); task54 = SporadicTask(21);

// Messages
msg1_rcv = PMsgReceiver(MSG1); msg1_snd = PMsgSender(MSG1);
msg2_rcv = PMsgReceiver(MSG2); msg2_snd = PMsgSender(MSG2);
msg3_rcv = PMsgReceiver(MSG3); msg3_snd = PMsgSender(MSG3);
msg4_rcv = PMsgReceiver(MSG4); msg4_snd = PMsgSender(MSG4);

// Virtual links
vltx1 = VLinkTx(VL1);
vltx2 = VLinkTx(VL2);
vltx3 = VLinkTx(VL3);
vltx4 = VLinkTx(VL4);

vlrx1 = VLinkRx(VL1);
vlrx2 = VLinkRx(VL2);
vlrx3 = VLinkRx(VL3);
vlrx4 = VLinkRx(VL4);

// IPTx
iptx1 = IPTx(portbuf[portid(PORT1_1Ss)], fifo[FIFO_1t], 2, MSG1);
iptx2 = IPTx(portbuf[portid(PORT2_2Ss)], fifo[FIFO_2t], 1, MSG2);
iptx3 = IPTx(portbuf[portid(PORT4_3Sq)], fifo[FIFO_3t], 1, MSG3);
iptx4 = IPTx(portbuf[portid(PORT5_4Sq)], fifo[FIFO_4t], 1, MSG4);

// IPRx
iprx1_3 = IPRx(fifo[FIFO_1r_1], portbuf[portid(PORT3_1Ds)], 2, PORT3_1Ds);
iprx1_4 = IPRx(fifo[FIFO_1r_2], portbuf[portid(PORT4_1Ds)], 2, PORT4_1Ds);
iprx1_5 = IPRx(fifo[FIFO_1r_3], portbuf[portid(PORT5_1Ds)], 2, PORT5_1Ds);
iprx2_3 = IPRx(fifo[FIFO_2r_1], portbuf[portid(PORT3_2Ds)], 1, PORT3_2Ds);
iprx2_5 = IPRx(fifo[FIFO_2r_2], portbuf[portid(PORT5_2Ds)], 1, PORT5_2Ds);
iprx3_3 = IPRx(fifo[FIFO_3r_1], portbuf[portid(PORT3_3Dq)], 1, PORT3_3Dq);
iprx4_4 = IPRx(fifo[FIFO_4r_1], portbuf[portid(PORT4_4Dq)], 1, PORT4_4Dq);

/* Processes */
system
// Global analysis
ps1, ps2, ps3, ps4, ps5,
ls1, ls2, ls3, ls4, ls5,
task11, task12, task13, task14, task15,
task21, task22, task23, task24,
task31, task32, task33, task34,
task41, task42, task43, task44, task45,
task51, task52, task53, task54,
vltx1, vlrx1, iptx1, iprx1_3, iprx1_4, iprx1_5,
vltx2, vlrx2, iptx2, iprx2_3, iprx2_5,
vltx3, vlrx3, iptx3, iprx3_3,
vltx4, vlrx4, iptx4, iprx4_4;
// Compositional analysis
// Partition 1
//ps1, ls1,
//task11, task12, task13, task14, task15,
//msg1_rcv;
// Partition 2
//ps2, ls2,
//task21, task22, task23, task24,
//msg2_rcv;
// Partition 3
//ps3, ls3,
//task31, task32, task33, task34,
//msg1_snd, vltx1, vlrx1, iptx1, iprx1_3, msg2_snd, vltx2, vlrx2, iptx2, iprx2_3, msg3_snd, vltx3, vlrx3, iptx3, iprx3_3;
// Partition 4
//ps4, ls4,
//task41, task42, task43, task44, task45,
//msg1_snd, vltx1, vlrx1, iptx1, iprx1_4, msg3_rcv, msg4_snd, vltx4, vlrx4, iptx4, iprx4_4;
// Partition 5
//ps5, ls5,
//task51, task52, task53, task54,
//msg1_snd, vltx1, vlrx1, iptx1, iprx1_5, msg2_snd, vltx2, vlrx2, iptx2, iprx2_5, msg4_rcv;</system>
	<queries>
		<query>
			<formula>Pr[&lt;=100000](&lt;&gt; error) &lt;= 0.001
			</formula>
			<comment>Statistical Model Checking
			</comment>
		</query>
		<query>
			<formula>A[] not (error == true)
			</formula>
			<comment>Classic Model Checking
			</comment>
		</query>
	</queries>
</nta>


==> anc/README <==

The UPPAAL Model for the paper "A Modeling Framework for Schedulability Analysis of Distributed Avionics Systems"

January 11, 2018

UPPAAL Version: UPPAAL 4.1.19


IMASched.xml is a UPPAAL modeling framework for schedulability analysis of distributed avionics systems. It provides the ARINC-653 
and AFDX features in the models, and performs the schedulability analysis by symbolic model checking(MC) and statistical model 
checking(SMC). A sample avionics workload has been encoded into the framework.

A compositional analysis is performed by MC. Each ARINC-653 partition including its communication environment can be checked 
independently. On the basis of the timed selection simulation relation, a set of message interface automata is built to model 
the environment for a partition. The schedulability constraints are verified in the form of the safety property:

A[] not (error == true).

The partition under analysis can be changed by only instantiating the processes in this partition via the following steps:

1) Uncomment the lines of the partition under analysis in the section "Processes-->Compositional analysis" of System declarations.

2) Comment the lines of all the other partitions in the section "Processes-->Compositional analysis" of System declarations.

A global analysis is executed by SMC with better scalability. In this analysis, the whole system model is checked as the following query:

Pr[<= M](<> error) <= b,

where M is the time bound on the simulations and b is a very low probability.

The global SMC analysis can be enabled by instantiating all the processes in the system. Given the sample system, one need to uncomment 
the lines in the section "Processes-->Global analysis" of System declarations.

For latest news, helpful tips, answers to frequently asked questions, and other support, visit the page at the website:

http://ulrik.blog.aau.dk/schedulability/


*********************************** Models ***********************************

PartitionSupply		- The ARINC-653 compliant partition scheduler on a fixed cyclic basis.

TaskScheduler		- The ARINC-653 compliant task scheduler based on the preemptive fixed priority policy.

PeriodicTask		- The periodic task model.

SporadicTask		- The sporadic task model.

IPTx			- The IP layer model in the sending direction.

IPRx			- The IP layer model in the receiving direction.

VLinkTx			- The model of a virtual link in a transmitting end system.

VLinkRx			- The model of a virtual link in its reception network.

PMsgSender		- The message interface for periodic messages that originate from a perioidc task.

PMsgReceiver		- The test automaton for a PMsgSender to check the existence of the timed selection simulation relation.

SMsgSender		- The message interface for sporadic messages that originate from a sporadic task.

SMsgReceiver		- The test automaton for a SMsgSender to check the existence of the timed selection simulation relation.

*****************************************************************************
